Coordinate projections of $c$-vectors of cluster algebras from the annulus

For an acyclic cluster algebra, the $c$-vectors are, up to sign, the real Schur roots of the associated root system. We study the two-coordinate projections $(c_v, c_w)$ of this configuration: when the difference $c_v - c_w$ is bounded, the image lies in a finite band of lattice lines, and we ask when the projection fills every lattice point of that band. In affine type, boundedness is equivalent to $\delta_v=\delta_w$ for the null root $\delta$. Writing this common coordinate as $r$, we prove that a band line fills exactly when its transjective root classes cover every residue modulo $r$. This yields a complete classification for every acyclic orientation of every simply-laced affine diagram. For a source-sink $\widetilde A_n$ quiver, every projection fills except the source-sink diagonal. In tree type, every width-one band fills, while every width-two band fails on its two boundary lines because of a congruence gap. The Auslander--Reiten defect further determines whether such a boundary line is finite or contains an infinite arithmetic progression; finiteness is governed by a balanced-geodesic criterion. On the annulus, the absolute defect is the crossing number with the core curve, and the $\delta$-shift is the Dehn twist along it.

==> anc/ANALYZE_CRITERION_2026_07_21.txt <==

########## D~_5 ##########
  banded pairs: 7;  non-filling: 0
    pair 0,1: band (-1, 1) filled=[-1, 0, 1] nonfill=[]  [fills]
    pair 0,4: band (-1, 1) filled=[-1, 0, 1] nonfill=[]  [fills]
    pair 0,5: band (-1, 1) filled=[-1, 0, 1] nonfill=[]  [fills]
    pair 1,4: band (-1, 1) filled=[-1, 0, 1] nonfill=[]  [fills]
    pair 1,5: band (-1, 1) filled=[-1, 0, 1] nonfill=[]  [fills]
    pair 2,3: band (-1, 1) filled=[-1, 0, 1] nonfill=[]  [fills]
    pair 4,5: band (-1, 1) filled=[-1, 0, 1] nonfill=[]  [fills]
  #transjective=108 #regular-exc=10

===== D~_5 [mutation] =====
  n=6  delta=(1, 1, 2, 2, 1, 1)
  seeds explored=24948  exhausted=('stabilized', False)  #c-vectors=180
  cross-check mutation AGREE = True
  >>> NON-FILLING banded pairs: []

########## D~_6 ##########
  banded pairs: 9;  non-filling: 0
    pair 0,1: band (-1, 1) filled=[-1, 0, 1] nonfill=[]  [fills]
    pair 0,5: band (-1, 1) filled=[-1, 0, 1] nonfill=[]  [fills]
    pair 0,6: band (-1, 1) filled=[-1, 0, 1] nonfill=[]  [fills]
    pair 1,5: band (-1, 1) filled=[-1, 0, 1] nonfill=[]  [fills]
    pair 1,6: band (-1, 1) filled=[-1, 0, 1] nonfill=[]  [fills]
    pair 2,3: band (-1, 1) filled=[-1, 0, 1] nonfill=[]  [fills]
    pair 2,4: band (-2, 2) filled=[-2, -1, 0, 1, 2] nonfill=[]  [fills]
    pair 3,4: band (-1, 1) filled=[-1, 0, 1] nonfill=[]  [fills]
    pair 5,6: band (-1, 1) filled=[-1, 0, 1] nonfill=[]  [fills]
  #transjective=140 #regular-exc=16

===== D~_6 [mutation] =====
  n=7  delta=(1, 1, 2, 2, 2, 1, 1)
  seeds explored=14695  exhausted=('stabilized', False)  #c-vectors=127
  cross-check mutation AGREE = True
  >>> NON-FILLING banded pairs: []

########## E~_6 ##########
  banded pairs: 6;  non-filling: 0
    pair 1,3 (a0_0,a1_0): band (-1, 1) filled=[-1, 0, 1] nonfill=[]  [fills]
    pair 1,5 (a0_0,a2_0): band (-1, 1) filled=[-1, 0, 1] nonfill=[]  [fills]
    pair 2,4 (a0_1,a1_1): band (-1, 1) filled=[-1, 0, 1] nonfill=[]  [fills]
    pair 2,6 (a0_1,a2_1): band (-1, 1) filled=[-1, 0, 1] nonfill=[]  [fills]
    pair 3,5 (a1_0,a2_0): band (-1, 1) filled=[-1, 0, 1] nonfill=[]  [fills]
    pair 4,6 (a1_1,a2_1): band (-1, 1) filled=[-1, 0, 1] nonfill=[]  [fills]
  #transjective=140 #regular-exc=14

===== E~_6 [mutation] =====
  n=7  delta=(3, 2, 1, 2, 1, 2, 1)
  seeds explored=13626  exhausted=('stabilized', False)  #c-vectors=107
  cross-check mutation AGREE = True
  >>> NON-FILLING banded pairs: []

########## E~_8 ##########
  banded pairs: 3;  non-filling: 0
    pair 1,6 (a0_0,a2_2): band (-2, 2) filled=[-2, -1, 0, 1, 2] nonfill=[]  [fills]
    pair 2,5 (a1_0,a2_1): band (-2, 2) filled=[-2, -1, 0, 1, 2] nonfill=[]  [fills]
    pair 3,7 (a1_1,a2_3): band (-2, 2) filled=[-2, -1, 0, 1, 2] nonfill=[]  [fills]
  #transjective=216 #regular-exc=28
  >>> NON-FILLING banded pairs: []

===== D~_6 =====
  delta=(1, 1, 2, 2, 2, 1, 1)
  pairs ever non-filling: [(2, 4)]
  pair (2, 4): nonfill in 32/64 orientations; relevant edges [(2, 3), (3, 4)]
      [2->3, 3->4]  ->  fill
      [2->3, 4->3]  ->  NONFILL
      [3->2, 3->4]  ->  NONFILL
      [3->2, 4->3]  ->  fill
  CHECK middle-vertex criterion: 64/64 agree (PERFECT)

===== D~_7 =====
  delta=(1, 1, 2, 2, 2, 2, 1, 1)
  pairs ever non-filling: [(2, 4), (3, 5)]
  pair (2, 4): nonfill in 64/128 orientations; relevant edges [(2, 3), (3, 4)]
      [2->3, 3->4]  ->  fill
      [2->3, 4->3]  ->  NONFILL
      [3->2, 3->4]  ->  NONFILL
      [3->2, 4->3]  ->  fill
  pair (3, 5): nonfill in 64/128 orientations; relevant edges [(3, 4), (4, 5)]
      [3->4, 4->5]  ->  fill
      [3->4, 5->4]  ->  NONFILL
      [4->3, 4->5]  ->  NONFILL
      [4->3, 5->4]  ->  fill
  CHECK middle-vertex criterion: 256/256 agree (PERFECT)

===== D~_8 =====
  delta=(1, 1, 2, 2, 2, 2, 2, 1, 1)
  pairs ever non-filling: [(2, 4), (3, 5), (4, 6)]
  pair (2, 4): nonfill in 128/256 orientations; relevant edges [(2, 3), (3, 4)]
      [2->3, 3->4]  ->  fill
      [2->3, 4->3]  ->  NONFILL
      [3->2, 3->4]  ->  NONFILL
      [3->2, 4->3]  ->  fill
  pair (3, 5): nonfill in 128/256 orientations; relevant edges [(3, 4), (4, 5)]
      [3->4, 4->5]  ->  fill
      [3->4, 5->4]  ->  NONFILL
      [4->3, 4->5]  ->  NONFILL
      [4->3, 5->4]  ->  fill
  pair (4, 6): nonfill in 128/256 orientations; relevant edges [(4, 5), (5, 6)]
      [4->5, 5->6]  ->  fill
      [4->5, 6->5]  ->  NONFILL
      [5->4, 5->6]  ->  NONFILL
      [5->4, 6->5]  ->  fill
  CHECK middle-vertex criterion: 768/768 agree (PERFECT)

===== D~_9 =====
  delta=(1, 1, 2, 2, 2, 2, 2, 2, 1, 1)
  pairs ever non-filling: [(2, 4), (3, 5), (4, 6), (5, 7)]
  pair (2, 4): nonfill in 256/512 orientations; relevant edges [(2, 3), (3, 4)]
      [2->3, 3->4]  ->  fill
      [2->3, 4->3]  ->  NONFILL
      [3->2, 3->4]  ->  NONFILL
      [3->2, 4->3]  ->  fill
  pair (3, 5): nonfill in 256/512 orientations; relevant edges [(3, 4), (4, 5)]
      [3->4, 4->5]  ->  fill
      [3->4, 5->4]  ->  NONFILL
      [4->3, 4->5]  ->  NONFILL
      [4->3, 5->4]  ->  fill
  pair (4, 6): nonfill in 256/512 orientations; relevant edges [(4, 5), (5, 6)]
      [4->5, 5->6]  ->  fill
      [4->5, 6->5]  ->  NONFILL
      [5->4, 5->6]  ->  NONFILL
      [5->4, 6->5]  ->  fill
  pair (5, 7): nonfill in 256/512 orientations; relevant edges [(5, 6), (6, 7)]
      [5->6, 6->7]  ->  fill
      [5->6, 7->6]  ->  NONFILL
      [6->5, 6->7]  ->  NONFILL
      [6->5, 7->6]  ->  fill
  CHECK middle-vertex criterion: 2048/2048 agree (PERFECT)

===== E~_7 =====
  delta=(4, 2, 3, 2, 1, 3, 2, 1)
  pairs ever non-filling: [(3, 6)]
  pair (3, 6): nonfill in 48/128 orientations; relevant edges [(0, 2), (2, 3), (0, 5), (5, 6)]
      [0->2, 2->3, 0->5, 5->6]  ->  NONFILL
      [0->2, 2->3, 0->5, 6->5]  ->  fill
      [0->2, 2->3, 5->0, 5->6]  ->  fill
      [0->2, 2->3, 5->0, 6->5]  ->  fill
      [0->2, 3->2, 0->5, 5->6]  ->  fill
      [0->2, 3->2, 0->5, 6->5]  ->  NONFILL
      [0->2, 3->2, 5->0, 5->6]  ->  NONFILL
      [0->2, 3->2, 5->0, 6->5]  ->  fill
      [2->0, 2->3, 0->5, 5->6]  ->  fill
      [2->0, 2->3, 0->5, 6->5]  ->  NONFILL
      [2->0, 2->3, 5->0, 5->6]  ->  NONFILL
      [2->0, 2->3, 5->0, 6->5]  ->  fill
      [2->0, 3->2, 0->5, 5->6]  ->  fill
      [2->0, 3->2, 0->5, 6->5]  ->  fill
      [2->0, 3->2, 5->0, 5->6]  ->  fill
      [2->0, 3->2, 5->0, 6->5]  ->  NONFILL

===== E~_8 =====
  delta=(6, 3, 4, 2, 5, 4, 3, 2, 1)
  pairs ever non-filling: [(1, 6), (3, 7)]
  pair (1, 6): nonfill in 96/256 orientations; relevant edges [(0, 1), (0, 4), (4, 5), (5, 6)]
      [0->1, 0->4, 4->5, 5->6]  ->  fill
      [0->1, 0->4, 4->5, 6->5]  ->  NONFILL
      [0->1, 0->4, 5->4, 5->6]  ->  NONFILL
      [0->1, 0->4, 5->4, 6->5]  ->  fill
      [0->1, 4->0, 4->5, 5->6]  ->  NONFILL
      [0->1, 4->0, 4->5, 6->5]  ->  fill
      [0->1, 4->0, 5->4, 5->6]  ->  fill
      [0->1, 4->0, 5->4, 6->5]  ->  fill
      [1->0, 0->4, 4->5, 5->6]  ->  fill
      [1->0, 0->4, 4->5, 6->5]  ->  fill
      [1->0, 0->4, 5->4, 5->6]  ->  fill
      [1->0, 0->4, 5->4, 6->5]  ->  NONFILL
      [1->0, 4->0, 4->5, 5->6]  ->  fill
      [1->0, 4->0, 4->5, 6->5]  ->  NONFILL
      [1->0, 4->0, 5->4, 5->6]  ->  NONFILL
      [1->0, 4->0, 5->4, 6->5]  ->  fill
  pair (3, 7): nonfill in 80/256 orientations; relevant edges [(0, 2), (2, 3), (0, 4), (4, 5), (5, 6), (6, 7)]
      [0->2, 2->3, 0->4, 4->5, 5->6, 6->7]  ->  fill
      [0->2, 2->3, 0->4, 4->5, 5->6, 7->6]  ->  NONFILL
      [0->2, 2->3, 0->4, 4->5, 6->5, 6->7]  ->  NONFILL
      [0->2, 2->3, 0->4, 4->5, 6->5, 7->6]  ->  fill
      [0->2, 2->3, 0->4, 5->4, 5->6, 6->7]  ->  NONFILL
      [0->2, 2->3, 0->4, 5->4, 5->6, 7->6]  ->  fill
      [0->2, 2->3, 0->4, 5->4, 6->5, 6->7]  ->  fill
      [0->2, 2->3, 0->4, 5->4, 6->5, 7->6]  ->  fill
      [0->2, 2->3, 4->0, 4->5, 5->6, 6->7]  ->  NONFILL
      [0->2, 2->3, 4->0, 4->5, 5->6, 7->6]  ->  fill
      [0->2, 2->3, 4->0, 4->5, 6->5, 6->7]  ->  fill
      [0->2, 2->3, 4->0, 4->5, 6->5, 7->6]  ->  fill
      [0->2, 2->3, 4->0, 5->4, 5->6, 6->7]  ->  fill
      [0->2, 2->3, 4->0, 5->4, 5->6, 7->6]  ->  fill
      [0->2, 2->3, 4->0, 5->4, 6->5, 6->7]  ->  fill
      [0->2, 2->3, 4->0, 5->4, 6->5, 7->6]  ->  fill
      [0->2, 3->2, 0->4, 4->5, 5->6, 6->7]  ->  fill
      [0->2, 3->2, 0->4, 4->5, 5->6, 7->6]  ->  fill
      [0->2, 3->2, 0->4, 4->5, 6->5, 6->7]  ->  fill
      [0->2, 3->2, 0->4, 4->5, 6->5, 7->6]  ->  NONFILL
      [0->2, 3->2, 0->4, 5->4, 5->6, 6->7]  ->  fill
      [0->2, 3->2, 0->4, 5->4, 5->6, 7->6]  ->  NONFILL
      [0->2, 3->2, 0->4, 5->4, 6->5, 6->7]  ->  NONFILL
      [0->2, 3->2, 0->4, 5->4, 6->5, 7->6]  ->  fill
      [0->2, 3->2, 4->0, 4->5, 5->6, 6->7]  ->  fill
      [0->2, 3->2, 4->0, 4->5, 5->6, 7->6]  ->  NONFILL
      [0->2, 3->2, 4->0, 4->5, 6->5, 6->7]  ->  NONFILL
      [0->2, 3->2, 4->0, 4->5, 6->5, 7->6]  ->  fill
      [0->2, 3->2, 4->0, 5->4, 5->6, 6->7]  ->  NONFILL
      [0->2, 3->2, 4->0, 5->4, 5->6, 7->6]  ->  fill
      [0->2, 3->2, 4->0, 5->4, 6->5, 6->7]  ->  fill
      [0->2, 3->2, 4->0, 5->4, 6->5, 7->6]  ->  fill
      [2->0, 2->3, 0->4, 4->5, 5->6, 6->7]  ->  fill
      [2->0, 2->3, 0->4, 4->5, 5->6, 7->6]  ->  fill
      [2->0, 2->3, 0->4, 4->5, 6->5, 6->7]  ->  fill
      [2->0, 2->3, 0->4, 4->5, 6->5, 7->6]  ->  NONFILL
      [2->0, 2->3, 0->4, 5->4, 5->6, 6->7]  ->  fill
      [2->0, 2->3, 0->4, 5->4, 5->6, 7->6]  ->  NONFILL
      [2->0, 2->3, 0->4, 5->4, 6->5, 6->7]  ->  NONFILL
      [2->0, 2->3, 0->4, 5->4, 6->5, 7->6]  ->  fill
      [2->0, 2->3, 4->0, 4->5, 5->6, 6->7]  ->  fill
      [2->0, 2->3, 4->0, 4->5, 5->6, 7->6]  ->  NONFILL
      [2->0, 2->3, 4->0, 4->5, 6->5, 6->7]  ->  NONFILL
      [2->0, 2->3, 4->0, 4->5, 6->5, 7->6]  ->  fill
      [2->0, 2->3, 4->0, 5->4, 5->6, 6->7]  ->  NONFILL
      [2->0, 2->3, 4->0, 5->4, 5->6, 7->6]  ->  fill
      [2->0, 2->3, 4->0, 5->4, 6->5, 6->7]  ->  fill
      [2->0, 2->3, 4->0, 5->4, 6->5, 7->6]  ->  fill
      [2->0, 3->2, 0->4, 4->5, 5->6, 6->7]  ->  fill
      [2->0, 3->2, 0->4, 4->5, 5->6, 7->6]  ->  fill
      [2->0, 3->2, 0->4, 4->5, 6->5, 6->7]  ->  fill
      [2->0, 3->2, 0->4, 4->5, 6->5, 7->6]  ->  fill
      [2->0, 3->2, 0->4, 5->4, 5->6, 6->7]  ->  fill
      [2->0, 3->2, 0->4, 5->4, 5->6, 7->6]  ->  fill
      [2->0, 3->2, 0->4, 5->4, 6->5, 6->7]  ->  fill
      [2->0, 3->2, 0->4, 5->4, 6->5, 7->6]  ->  NONFILL
      [2->0, 3->2, 4->0, 4->5, 5->6, 6->7]  ->  fill
      [2->0, 3->2, 4->0, 4->5, 5->6, 7->6]  ->  fill
      [2->0, 3->2, 4->0, 4->5, 6->5, 6->7]  ->  fill
      [2->0, 3->2, 4->0, 4->5, 6->5, 7->6]  ->  NONFILL
      [2->0, 3->2, 4->0, 5->4, 5->6, 6->7]  ->  fill
      [2->0, 3->2, 4->0, 5->4, 5->6, 7->6]  ->  NONFILL
      [2->0, 3->2, 4->0, 5->4, 6->5, 6->7]  ->  NONFILL
      [2->0, 3->2, 4->0, 5->4, 6->5, 7->6]  ->  fill


==> anc/LEVEL2_ROOTS_2026_07_21.txt <==

########## D~_5 ##########
  banded pairs: 7;  non-filling: 0
    pair 0,1: band (-1, 1) filled=[-1, 0, 1] nonfill=[]  [fills]
    pair 0,4: band (-1, 1) filled=[-1, 0, 1] nonfill=[]  [fills]
    pair 0,5: band (-1, 1) filled=[-1, 0, 1] nonfill=[]  [fills]
    pair 1,4: band (-1, 1) filled=[-1, 0, 1] nonfill=[]  [fills]
    pair 1,5: band (-1, 1) filled=[-1, 0, 1] nonfill=[]  [fills]
    pair 2,3: band (-1, 1) filled=[-1, 0, 1] nonfill=[]  [fills]
    pair 4,5: band (-1, 1) filled=[-1, 0, 1] nonfill=[]  [fills]
  #transjective=108 #regular-exc=10

===== D~_5 [mutation] =====
  n=6  delta=(1, 1, 2, 2, 1, 1)
  seeds explored=24948  exhausted=('stabilized', False)  #c-vectors=180
  cross-check mutation AGREE = True
  >>> NON-FILLING banded pairs: []

########## D~_6 ##########
  banded pairs: 9;  non-filling: 0
    pair 0,1: band (-1, 1) filled=[-1, 0, 1] nonfill=[]  [fills]
    pair 0,5: band (-1, 1) filled=[-1, 0, 1] nonfill=[]  [fills]
    pair 0,6: band (-1, 1) filled=[-1, 0, 1] nonfill=[]  [fills]
    pair 1,5: band (-1, 1) filled=[-1, 0, 1] nonfill=[]  [fills]
    pair 1,6: band (-1, 1) filled=[-1, 0, 1] nonfill=[]  [fills]
    pair 2,3: band (-1, 1) filled=[-1, 0, 1] nonfill=[]  [fills]
    pair 2,4: band (-2, 2) filled=[-2, -1, 0, 1, 2] nonfill=[]  [fills]
    pair 3,4: band (-1, 1) filled=[-1, 0, 1] nonfill=[]  [fills]
    pair 5,6: band (-1, 1) filled=[-1, 0, 1] nonfill=[]  [fills]
  #transjective=140 #regular-exc=16

===== D~_6 [mutation] =====
  n=7  delta=(1, 1, 2, 2, 2, 1, 1)
  seeds explored=14695  exhausted=('stabilized', False)  #c-vectors=127
  cross-check mutation AGREE = True
  >>> NON-FILLING banded pairs: []

########## E~_6 ##########
  banded pairs: 6;  non-filling: 0
    pair 1,3 (a0_0,a1_0): band (-1, 1) filled=[-1, 0, 1] nonfill=[]  [fills]
    pair 1,5 (a0_0,a2_0): band (-1, 1) filled=[-1, 0, 1] nonfill=[]  [fills]
    pair 2,4 (a0_1,a1_1): band (-1, 1) filled=[-1, 0, 1] nonfill=[]  [fills]
    pair 2,6 (a0_1,a2_1): band (-1, 1) filled=[-1, 0, 1] nonfill=[]  [fills]
    pair 3,5 (a1_0,a2_0): band (-1, 1) filled=[-1, 0, 1] nonfill=[]  [fills]
    pair 4,6 (a1_1,a2_1): band (-1, 1) filled=[-1, 0, 1] nonfill=[]  [fills]
  #transjective=140 #regular-exc=14

===== E~_6 [mutation] =====
  n=7  delta=(3, 2, 1, 2, 1, 2, 1)
  seeds explored=13626  exhausted=('stabilized', False)  #c-vectors=107
  cross-check mutation AGREE = True
  >>> NON-FILLING banded pairs: []

########## E~_8 ##########
  banded pairs: 3;  non-filling: 0
    pair 1,6 (a0_0,a2_2): band (-2, 2) filled=[-2, -1, 0, 1, 2] nonfill=[]  [fills]
    pair 2,5 (a1_0,a2_1): band (-2, 2) filled=[-2, -1, 0, 1, 2] nonfill=[]  [fills]
    pair 3,7 (a1_1,a2_3): band (-2, 2) filled=[-2, -1, 0, 1, 2] nonfill=[]  [fills]
  #transjective=216 #regular-exc=28
  >>> NON-FILLING banded pairs: []

===== D~_6 =====  delta=(1, 1, 2, 2, 2, 1, 1)
  pair (2,4): 1 box roots at level +2:
      (1, 1, 2, 1, 0, 0, 0)
    span rank = 2  (nonfill condition: partial vanishes on this span; codim 2 among linear forms)

===== D~_7 =====  delta=(1, 1, 2, 2, 2, 2, 1, 1)
  pair (2,4): 1 box roots at level +2:
      (1, 1, 2, 1, 0, 0, 0, 0)
    span rank = 2  (nonfill condition: partial vanishes on this span; codim 2 among linear forms)
  pair (3,5): 1 box roots at level +2:
      (1, 1, 2, 2, 1, 0, 0, 0)
    span rank = 2  (nonfill condition: partial vanishes on this span; codim 2 among linear forms)

===== D~_8 =====  delta=(1, 1, 2, 2, 2, 2, 2, 1, 1)
  pair (2,4): 1 box roots at level +2:
      (1, 1, 2, 1, 0, 0, 0, 0, 0)
    span rank = 2  (nonfill condition: partial vanishes on this span; codim 2 among linear forms)
  pair (3,5): 1 box roots at level +2:
      (1, 1, 2, 2, 1, 0, 0, 0, 0)
    span rank = 2  (nonfill condition: partial vanishes on this span; codim 2 among linear forms)
  pair (4,6): 1 box roots at level +2:
      (1, 1, 2, 2, 2, 1, 0, 0, 0)
    span rank = 2  (nonfill condition: partial vanishes on this span; codim 2 among linear forms)

===== E~_7 =====  delta=(4, 2, 3, 2, 1, 3, 2, 1)
  pair (3,6): 1 box roots at level +2:
      (2, 1, 2, 2, 1, 1, 0, 0)
    span rank = 2  (nonfill condition: partial vanishes on this span; codim 2 among linear forms)

===== E~_8 =====  delta=(6, 3, 4, 2, 5, 4, 3, 2, 1)
  pair (1,6): 1 box roots at level +2:
      (3, 2, 2, 1, 2, 1, 0, 0, 0)
    span rank = 2  (nonfill condition: partial vanishes on this span; codim 2 among linear forms)
  pair (3,7): 1 box roots at level +2:
      (4, 2, 3, 2, 3, 2, 1, 0, 0)
    span rank = 2  (nonfill condition: partial vanishes on this span; codim 2 among linear forms)


==> anc/README.md <==
# Ancillary computation — reproducibility

These scripts reproduce the computational claims of the paper
*Coordinate Projections of c-Vectors of Cluster Algebras from the Annulus*:
the exhaustive all-orientations verification of the complete classification
(the theorems "Type D~_n, all orientations", "Types E~_6, E~_7, E~_8, all
orientations", and "The complete classification"), and the extremal-root
data underlying their proofs. The mathematical description is in the
"Computational verification" remark of the paper; the findings are
summarized in `RESULTS.md`.

## Environment

- Python 3.13 (tested on 3.13.6); any Python 3.9+ should work.
- numpy (tested on 2.3.2) — the only third-party dependency.
- No floating point is load-bearing: every acceptance test is exact integer
  arithmetic (a vector is a real root iff `q(beta) = 1` over Z, and its defect
  is `<delta, beta>` over Z). numpy is used only for integer matrix algebra.

## How to run

From this directory:

```
python3 sweep_orientations.py   # AUTHORITATIVE: every acyclic orientation of
                                # cycles (<= 7 vertices), D~_4..13, E~_6/7/8;
                                # exact, orientation-factored; ~1-2 min
python3 verify_sweep_samples.py # independent verification of the new
                                # non-filling seeds (mutation BFS ground truth
                                # + Coxeter-orbit method)
python3 analyze_criterion.py    # extracts the orientation criterion per pair
                                # (relevant edges + truth tables) and checks
                                # the D~ middle-vertex criterion exhaustively
python3 level2_roots.py         # lists the extremal (level-2) roots per pair;
                                # verifies uniqueness for the failing pairs
python3 run_definitive.py       # legacy single-orientation table (superseded
                                # by the sweep; kept for cross-checking)
python3 run_validation.py       # sanity checks on A_2, the Prufer A~_{2,2}
python3 run_crosscheck.py       # mutation vs root-theoretic agreement
```

`classify_filling.py` is the shared core (mutation BFS of (B,C)-seeds; exact
Coxeter/root-theoretic enumeration; null root, Euler form, defect);
`sweep_orientations.py` adds the orientation-factored method: the box roots
(positive real roots `beta <= delta`, an orientation-independent set, since
the Tits form only sees the underlying graph) are enumerated once per graph,
and per orientation only the defect vector `delta^T E` is recomputed.

## Expected output (the claims to check)

- `sweep_orientations.py` prints, per underlying graph, the outcome
  signature of every acyclic orientation, then a global summary and a
  regression block (`ALL OK`). Expected summary:
  - cycles: non-filling exactly at the source-sink orientations, at the
    source-sink pair, line d = 0 only (interior gap);
  - `D~_4`, `D~_5`, `E~_6`: every orientation fills;
  - `D~_n` (6 <= n <= 13): the distance-two spine pairs (u_a, u_{a+2}) miss
    d = +-2 exactly when the middle vertex u_{a+1} is a source or a sink;
    exactly 32 orientations (directed spine, free leaf edges) fill;
  - `E~_7`: pair (3,6) misses +-2 in 48 of 128 orientations;
  - `E~_8`: pairs (1,6) and (3,7) miss +-2 (96 and 80 orientations,
    respectively; 140 orientations have at least one failure); pair (2,5)
    never fails (odd geodesic);
  - every failure has m_t = 1, m_r = 2, and the transjective difference
    set is contiguous for every tree orientation and pair.
- `analyze_criterion.py` prints the relevant edges per failing pair (always
  exactly the v--w geodesic edges) and the truth tables realizing the
  balanced-geodesic criterion; the D~ middle-vertex check reports PERFECT.
- `level2_roots.py` prints, per failing pair, the unique extremal root
  (matching the beta* vectors displayed in the paper) and its span rank 2.
- `verify_sweep_samples.py` prints `exact vs mutation AGREE: True` on the
  spot-checked cases, including a NEW non-filling D~_6 seed, a non-star
  E~_7 seed, and the dual-failure E~_8 seed.

The methods are mutually independent: the sweep uses the box-root/defect
factorization; `verify_sweep_samples.py` re-derives the same patterns by
breadth-first mutation of full (B,C)-seeds and by the exact integer Coxeter
matrix `Phi = -E^{-1}E^T` acting on projective dimension vectors.

## History

The pre-2026-07-21 scripts (`run_full.py`, `run_extended.py`,
`analyze_mechanism.py`, `run_definitive.py`) tested a single orientation
per tree type (outward star / min-to-max), which is why the earlier table
reported "D~_4..8, E~_6, E~_8: none". The all-orientations sweep supersedes
that table; see `SWEEP_FINDINGS_2026_07_21.md` and `RESULTS.md`.


==> anc/RESULTS.md <==
# Classification of non-filling banded coordinate pairs — all orientations

**Date:** 2026-06-22 (single-orientation table), superseded 2026-07-21 by
the exhaustive all-orientations sweep (`sweep_orientations.py`). The sweep
is exact integer arithmetic throughout and is independently verified by
mutation BFS ground truth and the Coxeter-orbit method
(`verify_sweep_samples.py`). These results are now THEOREMS in the paper
(complete classification, every acyclic affine quiver, every acyclic seed);
the sweep is the exhaustive verification.

## Method (exact, orientation-factored)

c-vectors `= +/-(beta + m delta)` with `beta` a **box root**: a positive
real root `beta <= delta` componentwise. Box roots, their levels
`l(beta) = beta_v - beta_w`, and banded pairs (`delta_v = delta_w`) are
orientation-independent (the Tits form only sees the graph); the defect
`partial = <delta, ->_E` is orientation-dependent. Per banded pair:

- a line `d` **fills** iff some box root of level `d` has `partial != 0`;
- the band is exactly the set of levels of box roots (all `|l| <= 2`).

So the sweep enumerates box roots once per graph and, per orientation,
recomputes only `delta^T E`.

## The classification (proved in the paper; verified exhaustively here)

| type | failing pairs | criterion (per orientation) | non-filled lines |
|---|---|---|---|
| cycles (A~) | source-sink pair | source-sink orientation | d = 0 (interior gap) |
| D~_n, n >= 6 | spine pairs (u_a, u_{a+2}) | middle vertex u_{a+1} is a source or sink | d = +-2 |
| E~_7 | (3,6) | geodesic 3,2,0,5,6 balanced (2 arrows each way) | d = +-2 |
| E~_8 | (1,6) | geodesic 1,0,4,5,6 balanced | d = +-2 |
| E~_8 | (3,7) | geodesic 3,2,0,4,5,6,7 balanced (3 each way) | d = +-2 |
| D~_4, D~_5, E~_6 | none | — | — |

Unified criterion (boundary extension): the pair has a **unique extremal
root** (level-2 box root) and the v--w geodesic is **balanced** (equally
many arrows in each direction). E~_8 (2,5) has a unique extremal root but
an odd-length geodesic, so it never fails. D~ pairs at spine distance
d >= 3 have C(d,2) >= 3 extremal roots which can never simultaneously be
regular. E~_6 has no extremal roots at all.

The unique extremal roots (center-first labeling for E-types):

- `D~_n (u_a, u_{a+2})`: leaves + 2-string `u_1..u_a` + single 1 at `u_{a+1}`
- `E~_7 (3,6)`: `(2; 1; 2, 2, 1; 1, 0, 0)`
- `E~_8 (1,6)`: `(3; 2; 2, 1; 2, 1, 0, 0, 0)`
- `E~_8 (2,5)`: `(2; 1; 2, 1; 1, 0, 0, 0, 0)`  (protected: odd geodesic)
- `E~_8 (3,7)`: `(4; 2; 3, 2; 3, 2, 1, 0, 0)`

With `f`, `b` the numbers of geodesic arrows with/against the walk from `v`
to `w`: `partial(beta*) = c (f - b)`, `c = 1, 3/2, 2, 1` for E~_7 (3,6),
E~_8 (1,6), (2,5), (3,7), and `c = 1` for D~; zero iff balanced.

## Sweep counts (exhaustive, exact)

| graph | orientations | with a non-filling pair |
|---|---|---|
| cycle_m (m = 4..7) | 2^m - 2 | m(m-1) = # source-sink orientations |
| D~_4, D~_5 | 16, 32 | 0 |
| D~_n (6 <= n <= 13) | 2^n | 2^n - 32 (fill = directed spine x free leaves) |
| E~_6 | 64 | 0 |
| E~_7 | 128 | 48 |
| E~_8 | 256 | 140 ((1,6): 96, (3,7): 80, both: 36) |

Every failure: `m_t = 1 < m_r = 2`; transjective difference sets contiguous
`[-m_t, m_t]` in every tree orientation and pair (the only non-contiguity
anywhere is the known A~ source-sink diagonal `{+-1}` missing `0`).

## Honesty / history

- The 2026-06-22 table ("D~_4..8, E~_6, E~_8: none; E~_7 (3,6) unique")
  tested ONE orientation per tree type (outward star / min-to-max) and is
  correct only for those seeds; the filling pattern is seed-dependent, and
  the old table's "none" rows are FALSE for most orientations of D~_6..8
  and E~_8. Fixed by the all-orientations sweep.
- The general-rank statements (all n) are proved in the paper (uniform
  D~_n theorem); the sweep verifies n <= 13 exhaustively.

## Files

- `sweep_orientations.py` — authoritative all-orientations sweep + regressions.
- `verify_sweep_samples.py` — mutation BFS + Coxeter-orbit spot verification.
- `analyze_criterion.py` — relevant edges, truth tables, middle-vertex check.
- `level2_roots.py` — extremal roots per pair, uniqueness.
- `SWEEP_FINDINGS_2026_07_21.md` — discovery notes.
- `classify_filling.py`, `run_definitive.py`, `run_validation.py`,
  `run_crosscheck.py`, `run_full.py`, `run_extended.py`,
  `analyze_mechanism.py` — legacy single-orientation pipeline (superseded).


==> anc/SWEEP_FINDINGS_2026_07_21.md <==
# All-orientations sweep: findings (2026-07-21)

**Scripts:** `sweep_orientations.py` (primary, exact), verified by
`verify_sweep_samples.py` (mutation-BFS ground truth + Coxeter-orbit
method agree on every checked case). Criteria extraction:
`analyze_criterion.py`; root-span analysis: `level2_roots.py`.
Raw outputs: `SWEEP_ORIENTATIONS_2026_07_21.txt`,
`ANALYZE_CRITERION_2026_07_21.txt`, `LEVEL2_ROOTS_2026_07_21.txt`.

## Headline: boundary extension is GENERIC, not sporadic

The published table (RESULTS.md / paper Prop. 7.11) tested ONE orientation
per tree type. Sweeping ALL acyclic orientations (exact integer
arithmetic; method: box roots 0 <= beta <= delta hit every real-root
class mod delta, and only the defect form depends on the orientation):

| type | orientations | non-filling orientations | failing pairs (lines always +/-2, m_t=1, m_r=2) |
|---|---|---|---|
| D~_4, D~_5 | 16, 32 | 0 | — |
| D~_6 | 64 | 32 | (2,4) |
| D~_7 | 128 | 96 | (2,4), (3,5) |
| D~_8 | 256 | 224 | (2,4), (3,5), (4,6) |
| D~_n, n<=13 | 2^n | 2^n - 32 | all distance-2 interior spine pairs |
| E~_6 | 64 | 0 | — |
| E~_7 | 128 | 48 | (3,6) |
| E~_8 | 256 | 140 | (1,6), (3,7) |
| cycles (A~), m<=7 | all acyclic | = # source-sink orientations | source-sink diagonal d=0 only |

**Consequence for the current paper:** Prop. 7.11 as stated (orientation
not specified) is FALSE for D~_6..8 and E~_8 — those types DO have
non-filling banded pairs in most orientations; the published "all fill"
was an artifact of the single linear/outward-star seed tested. Must be
corrected in any revision (the desk rejection prevented a referee from
finding this).

**Contiguity conjecture (Rem. 7.10): CONFIRMED throughout.** In every
tree orientation and banded pair the transjective difference set is the
full interval [-m_t, m_t]; the only non-contiguity anywhere is the known
A~ source-sink diagonal {+-1} missing 0.

## The single-root criterion (basis of the new main theorem)

For EVERY ever-failing pair there is EXACTLY ONE box root beta* at level
+2 (and delta - beta* at -2; span rank 2). Since the level-2 roots are
orientation-independent while the defect form partial varies:

>  the pair non-fills  <=>  partial(beta*) = 0
>  (i.e. the unique extremal root class is regular for that seed).

The unique roots:
- D~_n, pair (i, i+2): beta* = e_{l1}+e_{l2}+2(e_2+...+e_i)+e_{i+1}
  (left leaves + 2-run ending at i + single 1 at i+1).
- E~_7, pair (3,6): beta* = (2,1,2,2,1,1,0,0) — exactly the regular
  witness of paper Prop. 7.9.
- E~_8, pair (1,6): beta* = (3,2,2,1,2,1,0,0,0);
        pair (3,7): beta* = (4,2,3,2,3,2,1,0,0).

Edge-flip computation: flipping edge {a,b} changes partial(beta*) by
delta_b beta*_a - delta_a beta*_b, so an edge is RELEVANT iff
delta_a beta*_b != delta_b beta*_a. This reproduces the empirically
extracted local criteria exactly:

- **D~_n (i, i+2)** (verified perfectly, all orientations, n = 6..9):
  non-fill <=> the middle spine vertex i+1 is a SOURCE or SINK.
  (Only the two edges at i+1 are relevant.)
- **E~_7 (3,6)**: assign each path center->3, center->6 a flow class
  sigma in {out, in, broken}; non-fill <=> the two classes are EQUAL
  (verified on all 16 relevant-edge combinations).
- **E~_8 (1,6)**: relevant edges (0,1) + the path 0-4-5-6 (truth table
  in ANALYZE_CRITERION); (3,7): relevant edges the two paths 0-2-3 and
  0-4-5-6-7. Both are the explicit linear condition partial(beta*)=0;
  clean gloss TBD in the proof phase.

## Proof obligations for the complete classification theorem

(A) Levels 0 and +-1 fill for every delta>=2 banded pair, every
    orientation (empirically true throughout). Level 0 is already
    Prop. diagonal_defect. Level +-1: show partial cannot kill every
    level-1 root (per-family argument; e_v is a level-1 root).
(B) Classify pairs admitting a level-2 root; show |{level-2 roots}| = 1
    exactly for the failing pairs (D~ distance-2 spine pairs, E~_7
    (3,6), E~_8 (1,6) and (3,7)); pairs with >= 2 level-2 roots can
    never have all killed simultaneously (finite check; uniform in n
    for D~ via root patterns).
(C) The edge-flip computation of partial(beta*) => the local criteria.
(D) No levels beyond +-2 (root coordinate inspection, per type).
(E) Cycles: already done (thm:delta_one, cor:diagonal_classification).

Together with delta=1 (thm:delta_one) this is the COMPLETE
classification over all acyclic affine quivers and all seeds.


==> anc/SWEEP_ORIENTATIONS_2026_07_21.txt <==

########## D~_5 ##########
  banded pairs: 7;  non-filling: 0
    pair 0,1: band (-1, 1) filled=[-1, 0, 1] nonfill=[]  [fills]
    pair 0,4: band (-1, 1) filled=[-1, 0, 1] nonfill=[]  [fills]
    pair 0,5: band (-1, 1) filled=[-1, 0, 1] nonfill=[]  [fills]
    pair 1,4: band (-1, 1) filled=[-1, 0, 1] nonfill=[]  [fills]
    pair 1,5: band (-1, 1) filled=[-1, 0, 1] nonfill=[]  [fills]
    pair 2,3: band (-1, 1) filled=[-1, 0, 1] nonfill=[]  [fills]
    pair 4,5: band (-1, 1) filled=[-1, 0, 1] nonfill=[]  [fills]
  #transjective=108 #regular-exc=10

===== D~_5 [mutation] =====
  n=6  delta=(1, 1, 2, 2, 1, 1)
  seeds explored=24948  exhausted=('stabilized', False)  #c-vectors=180
  cross-check mutation AGREE = True
  >>> NON-FILLING banded pairs: []

########## D~_6 ##########
  banded pairs: 9;  non-filling: 0
    pair 0,1: band (-1, 1) filled=[-1, 0, 1] nonfill=[]  [fills]
    pair 0,5: band (-1, 1) filled=[-1, 0, 1] nonfill=[]  [fills]
    pair 0,6: band (-1, 1) filled=[-1, 0, 1] nonfill=[]  [fills]
    pair 1,5: band (-1, 1) filled=[-1, 0, 1] nonfill=[]  [fills]
    pair 1,6: band (-1, 1) filled=[-1, 0, 1] nonfill=[]  [fills]
    pair 2,3: band (-1, 1) filled=[-1, 0, 1] nonfill=[]  [fills]
    pair 2,4: band (-2, 2) filled=[-2, -1, 0, 1, 2] nonfill=[]  [fills]
    pair 3,4: band (-1, 1) filled=[-1, 0, 1] nonfill=[]  [fills]
    pair 5,6: band (-1, 1) filled=[-1, 0, 1] nonfill=[]  [fills]
  #transjective=140 #regular-exc=16

===== D~_6 [mutation] =====
  n=7  delta=(1, 1, 2, 2, 2, 1, 1)
  seeds explored=14695  exhausted=('stabilized', False)  #c-vectors=127
  cross-check mutation AGREE = True
  >>> NON-FILLING banded pairs: []

########## E~_6 ##########
  banded pairs: 6;  non-filling: 0
    pair 1,3 (a0_0,a1_0): band (-1, 1) filled=[-1, 0, 1] nonfill=[]  [fills]
    pair 1,5 (a0_0,a2_0): band (-1, 1) filled=[-1, 0, 1] nonfill=[]  [fills]
    pair 2,4 (a0_1,a1_1): band (-1, 1) filled=[-1, 0, 1] nonfill=[]  [fills]
    pair 2,6 (a0_1,a2_1): band (-1, 1) filled=[-1, 0, 1] nonfill=[]  [fills]
    pair 3,5 (a1_0,a2_0): band (-1, 1) filled=[-1, 0, 1] nonfill=[]  [fills]
    pair 4,6 (a1_1,a2_1): band (-1, 1) filled=[-1, 0, 1] nonfill=[]  [fills]
  #transjective=140 #regular-exc=14

===== E~_6 [mutation] =====
  n=7  delta=(3, 2, 1, 2, 1, 2, 1)
  seeds explored=13626  exhausted=('stabilized', False)  #c-vectors=107
  cross-check mutation AGREE = True
  >>> NON-FILLING banded pairs: []

########## E~_8 ##########
  banded pairs: 3;  non-filling: 0
    pair 1,6 (a0_0,a2_2): band (-2, 2) filled=[-2, -1, 0, 1, 2] nonfill=[]  [fills]
    pair 2,5 (a1_0,a2_1): band (-2, 2) filled=[-2, -1, 0, 1, 2] nonfill=[]  [fills]
    pair 3,7 (a1_1,a2_3): band (-2, 2) filled=[-2, -1, 0, 1, 2] nonfill=[]  [fills]
  #transjective=216 #regular-exc=28
  >>> NON-FILLING banded pairs: []
########## ALL-ORIENTATIONS SWEEP (exact integer) ##########

===== cycle_4 (A~_3) =====
  n=4 delta=(1, 1, 1, 1) box_roots=12 banded_pairs=6 orientations=14
  outcome signatures (nonfill pattern -> #orientations):
        2 x  pair (0, 3) misses [0]
        2 x  pair (2, 3) misses [0]
        2 x  pair (0, 2) misses [0]
        2 x  pair (1, 2) misses [0]
        2 x  ALL FILL
        2 x  pair (1, 3) misses [0]
        2 x  pair (0, 1) misses [0]
  !! NON-CONTIGUOUS transjective sets: 12 instances
     pair (0, 3) D_t=[-1, 1] arrows=[(0, 1), (1, 2), (2, 3), (0, 3)]
     pair (2, 3) D_t=[-1, 1] arrows=[(0, 1), (1, 2), (3, 2), (3, 0)]
     pair (0, 2) D_t=[-1, 1] arrows=[(0, 1), (1, 2), (3, 2), (0, 3)]
     pair (1, 2) D_t=[-1, 1] arrows=[(0, 1), (2, 1), (2, 3), (3, 0)]
     pair (1, 3) D_t=[-1, 1] arrows=[(0, 1), (2, 1), (3, 2), (3, 0)]
  NONFILL pair (0, 1) lines [0] (m_t=1, m_r=0) in 2 orientations, e.g.
      [(0, 1), (2, 1), (3, 2), (0, 3)]
      [(1, 0), (1, 2), (2, 3), (3, 0)]
  NONFILL pair (0, 2) lines [0] (m_t=1, m_r=0) in 2 orientations, e.g.
      [(0, 1), (1, 2), (3, 2), (0, 3)]
      [(1, 0), (2, 1), (2, 3), (3, 0)]
  NONFILL pair (0, 3) lines [0] (m_t=1, m_r=0) in 2 orientations, e.g.
      [(0, 1), (1, 2), (2, 3), (0, 3)]
      [(1, 0), (2, 1), (3, 2), (3, 0)]
  NONFILL pair (1, 2) lines [0] (m_t=1, m_r=0) in 2 orientations, e.g.
      [(0, 1), (2, 1), (2, 3), (3, 0)]
      [(1, 0), (1, 2), (3, 2), (0, 3)]
  NONFILL pair (1, 3) lines [0] (m_t=1, m_r=0) in 2 orientations, e.g.
      [(0, 1), (2, 1), (3, 2), (3, 0)]
      [(1, 0), (1, 2), (2, 3), (0, 3)]
  NONFILL pair (2, 3) lines [0] (m_t=1, m_r=0) in 2 orientations, e.g.
      [(0, 1), (1, 2), (3, 2), (3, 0)]
      [(1, 0), (2, 1), (2, 3), (0, 3)]

===== cycle_5 (A~_4) =====
  n=5 delta=(1, 1, 1, 1, 1) box_roots=20 banded_pairs=10 orientations=30
  outcome signatures (nonfill pattern -> #orientations):
       10 x  ALL FILL
        2 x  pair (0, 4) misses [0]
        2 x  pair (3, 4) misses [0]
        2 x  pair (0, 3) misses [0]
        2 x  pair (2, 3) misses [0]
        2 x  pair (2, 4) misses [0]
        2 x  pair (0, 2) misses [0]
        2 x  pair (1, 2) misses [0]
        2 x  pair (1, 3) misses [0]
        2 x  pair (1, 4) misses [0]
        2 x  pair (0, 1) misses [0]
  !! NON-CONTIGUOUS transjective sets: 20 instances
     pair (0, 4) D_t=[-1, 1] arrows=[(0, 1), (1, 2), (2, 3), (3, 4), (0, 4)]
     pair (3, 4) D_t=[-1, 1] arrows=[(0, 1), (1, 2), (2, 3), (4, 3), (4, 0)]
     pair (0, 3) D_t=[-1, 1] arrows=[(0, 1), (1, 2), (2, 3), (4, 3), (0, 4)]
     pair (2, 3) D_t=[-1, 1] arrows=[(0, 1), (1, 2), (3, 2), (3, 4), (4, 0)]
     pair (2, 4) D_t=[-1, 1] arrows=[(0, 1), (1, 2), (3, 2), (4, 3), (4, 0)]
  NONFILL pair (0, 1) lines [0] (m_t=1, m_r=0) in 2 orientations, e.g.
      [(0, 1), (2, 1), (3, 2), (4, 3), (0, 4)]
      [(1, 0), (1, 2), (2, 3), (3, 4), (4, 0)]
  NONFILL pair (0, 2) lines [0] (m_t=1, m_r=0) in 2 orientations, e.g.
      [(0, 1), (1, 2), (3, 2), (4, 3), (0, 4)]
      [(1, 0), (2, 1), (2, 3), (3, 4), (4, 0)]
  NONFILL pair (0, 3) lines [0] (m_t=1, m_r=0) in 2 orientations, e.g.
      [(0, 1), (1, 2), (2, 3), (4, 3), (0, 4)]
      [(1, 0), (2, 1), (3, 2), (3, 4), (4, 0)]
  NONFILL pair (0, 4) lines [0] (m_t=1, m_r=0) in 2 orientations, e.g.
      [(0, 1), (1, 2), (2, 3), (3, 4), (0, 4)]
      [(1, 0), (2, 1), (3, 2), (4, 3), (4, 0)]
  NONFILL pair (1, 2) lines [0] (m_t=1, m_r=0) in 2 orientations, e.g.
      [(0, 1), (2, 1), (2, 3), (3, 4), (4, 0)]
      [(1, 0), (1, 2), (3, 2), (4, 3), (0, 4)]
  NONFILL pair (1, 3) lines [0] (m_t=1, m_r=0) in 2 orientations, e.g.
      [(0, 1), (2, 1), (3, 2), (3, 4), (4, 0)]
      [(1, 0), (1, 2), (2, 3), (4, 3), (0, 4)]
  NONFILL pair (1, 4) lines [0] (m_t=1, m_r=0) in 2 orientations, e.g.
      [(0, 1), (2, 1), (3, 2), (4, 3), (4, 0)]
      [(1, 0), (1, 2), (2, 3), (3, 4), (0, 4)]
  NONFILL pair (2, 3) lines [0] (m_t=1, m_r=0) in 2 orientations, e.g.
      [(0, 1), (1, 2), (3, 2), (3, 4), (4, 0)]
      [(1, 0), (2, 1), (2, 3), (4, 3), (0, 4)]
  NONFILL pair (2, 4) lines [0] (m_t=1, m_r=0) in 2 orientations, e.g.
      [(0, 1), (1, 2), (3, 2), (4, 3), (4, 0)]
      [(1, 0), (2, 1), (2, 3), (3, 4), (0, 4)]
  NONFILL pair (3, 4) lines [0] (m_t=1, m_r=0) in 2 orientations, e.g.
      [(0, 1), (1, 2), (2, 3), (4, 3), (4, 0)]
      [(1, 0), (2, 1), (3, 2), (3, 4), (0, 4)]

===== cycle_6 (A~_5) =====
  n=6 delta=(1, 1, 1, 1, 1, 1) box_roots=30 banded_pairs=15 orientations=62
  outcome signatures (nonfill pattern -> #orientations):
       32 x  ALL FILL
        2 x  pair (0, 5) misses [0]
        2 x  pair (4, 5) misses [0]
        2 x  pair (0, 4) misses [0]
        2 x  pair (3, 4) misses [0]
        2 x  pair (3, 5) misses [0]
        2 x  pair (0, 3) misses [0]
        2 x  pair (2, 3) misses [0]
        2 x  pair (2, 4) misses [0]
        2 x  pair (2, 5) misses [0]
        2 x  pair (0, 2) misses [0]
        2 x  pair (1, 2) misses [0]
        2 x  pair (1, 3) misses [0]
        2 x  pair (1, 4) misses [0]
        2 x  pair (1, 5) misses [0]
        2 x  pair (0, 1) misses [0]
  !! NON-CONTIGUOUS transjective sets: 30 instances
     pair (0, 5) D_t=[-1, 1] arrows=[(0, 1), (1, 2), (2, 3), (3, 4), (4, 5), (0, 5)]
     pair (4, 5) D_t=[-1, 1] arrows=[(0, 1), (1, 2), (2, 3), (3, 4), (5, 4), (5, 0)]
     pair (0, 4) D_t=[-1, 1] arrows=[(0, 1), (1, 2), (2, 3), (3, 4), (5, 4), (0, 5)]
     pair (3, 4) D_t=[-1, 1] arrows=[(0, 1), (1, 2), (2, 3), (4, 3), (4, 5), (5, 0)]
     pair (3, 5) D_t=[-1, 1] arrows=[(0, 1), (1, 2), (2, 3), (4, 3), (5, 4), (5, 0)]
  NONFILL pair (0, 1) lines [0] (m_t=1, m_r=0) in 2 orientations, e.g.
      [(0, 1), (2, 1), (3, 2), (4, 3), (5, 4), (0, 5)]
      [(1, 0), (1, 2), (2, 3), (3, 4), (4, 5), (5, 0)]
  NONFILL pair (0, 2) lines [0] (m_t=1, m_r=0) in 2 orientations, e.g.
      [(0, 1), (1, 2), (3, 2), (4, 3), (5, 4), (0, 5)]
      [(1, 0), (2, 1), (2, 3), (3, 4), (4, 5), (5, 0)]
  NONFILL pair (0, 3) lines [0] (m_t=1, m_r=0) in 2 orientations, e.g.
      [(0, 1), (1, 2), (2, 3), (4, 3), (5, 4), (0, 5)]
      [(1, 0), (2, 1), (3, 2), (3, 4), (4, 5), (5, 0)]
  NONFILL pair (0, 4) lines [0] (m_t=1, m_r=0) in 2 orientations, e.g.
      [(0, 1), (1, 2), (2, 3), (3, 4), (5, 4), (0, 5)]
      [(1, 0), (2, 1), (3, 2), (4, 3), (4, 5), (5, 0)]
  NONFILL pair (0, 5) lines [0] (m_t=1, m_r=0) in 2 orientations, e.g.
      [(0, 1), (1, 2), (2, 3), (3, 4), (4, 5), (0, 5)]
      [(1, 0), (2, 1), (3, 2), (4, 3), (5, 4), (5, 0)]
  NONFILL pair (1, 2) lines [0] (m_t=1, m_r=0) in 2 orientations, e.g.
      [(0, 1), (2, 1), (2, 3), (3, 4), (4, 5), (5, 0)]
      [(1, 0), (1, 2), (3, 2), (4, 3), (5, 4), (0, 5)]
  NONFILL pair (1, 3) lines [0] (m_t=1, m_r=0) in 2 orientations, e.g.
      [(0, 1), (2, 1), (3, 2), (3, 4), (4, 5), (5, 0)]
      [(1, 0), (1, 2), (2, 3), (4, 3), (5, 4), (0, 5)]
  NONFILL pair (1, 4) lines [0] (m_t=1, m_r=0) in 2 orientations, e.g.
      [(0, 1), (2, 1), (3, 2), (4, 3), (4, 5), (5, 0)]
      [(1, 0), (1, 2), (2, 3), (3, 4), (5, 4), (0, 5)]
  NONFILL pair (1, 5) lines [0] (m_t=1, m_r=0) in 2 orientations, e.g.
      [(0, 1), (2, 1), (3, 2), (4, 3), (5, 4), (5, 0)]
      [(1, 0), (1, 2), (2, 3), (3, 4), (4, 5), (0, 5)]
  NONFILL pair (2, 3) lines [0] (m_t=1, m_r=0) in 2 orientations, e.g.
      [(0, 1), (1, 2), (3, 2), (3, 4), (4, 5), (5, 0)]
      [(1, 0), (2, 1), (2, 3), (4, 3), (5, 4), (0, 5)]
  NONFILL pair (2, 4) lines [0] (m_t=1, m_r=0) in 2 orientations, e.g.
      [(0, 1), (1, 2), (3, 2), (4, 3), (4, 5), (5, 0)]
      [(1, 0), (2, 1), (2, 3), (3, 4), (5, 4), (0, 5)]
  NONFILL pair (2, 5) lines [0] (m_t=1, m_r=0) in 2 orientations, e.g.
      [(0, 1), (1, 2), (3, 2), (4, 3), (5, 4), (5, 0)]
      [(1, 0), (2, 1), (2, 3), (3, 4), (4, 5), (0, 5)]
  NONFILL pair (3, 4) lines [0] (m_t=1, m_r=0) in 2 orientations, e.g.
      [(0, 1), (1, 2), (2, 3), (4, 3), (4, 5), (5, 0)]
      [(1, 0), (2, 1), (3, 2), (3, 4), (5, 4), (0, 5)]
  NONFILL pair (3, 5) lines [0] (m_t=1, m_r=0) in 2 orientations, e.g.
      [(0, 1), (1, 2), (2, 3), (4, 3), (5, 4), (5, 0)]
      [(1, 0), (2, 1), (3, 2), (3, 4), (4, 5), (0, 5)]
  NONFILL pair (4, 5) lines [0] (m_t=1, m_r=0) in 2 orientations, e.g.
      [(0, 1), (1, 2), (2, 3), (3, 4), (5, 4), (5, 0)]
      [(1, 0), (2, 1), (3, 2), (4, 3), (4, 5), (0, 5)]

===== cycle_7 (A~_6) =====
  n=7 delta=(1, 1, 1, 1, 1, 1, 1) box_roots=42 banded_pairs=21 orientations=126
  outcome signatures (nonfill pattern -> #orientations):
       84 x  ALL FILL
        2 x  pair (0, 6) misses [0]
        2 x  pair (5, 6) misses [0]
        2 x  pair (0, 5) misses [0]
        2 x  pair (4, 5) misses [0]
        2 x  pair (4, 6) misses [0]
        2 x  pair (0, 4) misses [0]
        2 x  pair (3, 4) misses [0]
        2 x  pair (3, 5) misses [0]
        2 x  pair (3, 6) misses [0]
        2 x  pair (0, 3) misses [0]
        2 x  pair (2, 3) misses [0]
        2 x  pair (2, 4) misses [0]
        2 x  pair (2, 5) misses [0]
        2 x  pair (2, 6) misses [0]
        2 x  pair (0, 2) misses [0]
        2 x  pair (1, 2) misses [0]
        2 x  pair (1, 3) misses [0]
        2 x  pair (1, 4) misses [0]
        2 x  pair (1, 5) misses [0]
        2 x  pair (1, 6) misses [0]
        2 x  pair (0, 1) misses [0]
  !! NON-CONTIGUOUS transjective sets: 42 instances
     pair (0, 6) D_t=[-1, 1] arrows=[(0, 1), (1, 2), (2, 3), (3, 4), (4, 5), (5, 6), (0, 6)]
     pair (5, 6) D_t=[-1, 1] arrows=[(0, 1), (1, 2), (2, 3), (3, 4), (4, 5), (6, 5), (6, 0)]
     pair (0, 5) D_t=[-1, 1] arrows=[(0, 1), (1, 2), (2, 3), (3, 4), (4, 5), (6, 5), (0, 6)]
     pair (4, 5) D_t=[-1, 1] arrows=[(0, 1), (1, 2), (2, 3), (3, 4), (5, 4), (5, 6), (6, 0)]
     pair (4, 6) D_t=[-1, 1] arrows=[(0, 1), (1, 2), (2, 3), (3, 4), (5, 4), (6, 5), (6, 0)]
  NONFILL pair (0, 1) lines [0] (m_t=1, m_r=0) in 2 orientations, e.g.
      [(0, 1), (2, 1), (3, 2), (4, 3), (5, 4), (6, 5), (0, 6)]
      [(1, 0), (1, 2), (2, 3), (3, 4), (4, 5), (5, 6), (6, 0)]
  NONFILL pair (0, 2) lines [0] (m_t=1, m_r=0) in 2 orientations, e.g.
      [(0, 1), (1, 2), (3, 2), (4, 3), (5, 4), (6, 5), (0, 6)]
      [(1, 0), (2, 1), (2, 3), (3, 4), (4, 5), (5, 6), (6, 0)]
  NONFILL pair (0, 3) lines [0] (m_t=1, m_r=0) in 2 orientations, e.g.
      [(0, 1), (1, 2), (2, 3), (4, 3), (5, 4), (6, 5), (0, 6)]
      [(1, 0), (2, 1), (3, 2), (3, 4), (4, 5), (5, 6), (6, 0)]
  NONFILL pair (0, 4) lines [0] (m_t=1, m_r=0) in 2 orientations, e.g.
      [(0, 1), (1, 2), (2, 3), (3, 4), (5, 4), (6, 5), (0, 6)]
      [(1, 0), (2, 1), (3, 2), (4, 3), (4, 5), (5, 6), (6, 0)]
  NONFILL pair (0, 5) lines [0] (m_t=1, m_r=0) in 2 orientations, e.g.
      [(0, 1), (1, 2), (2, 3), (3, 4), (4, 5), (6, 5), (0, 6)]
      [(1, 0), (2, 1), (3, 2), (4, 3), (5, 4), (5, 6), (6, 0)]
  NONFILL pair (0, 6) lines [0] (m_t=1, m_r=0) in 2 orientations, e.g.
      [(0, 1), (1, 2), (2, 3), (3, 4), (4, 5), (5, 6), (0, 6)]
      [(1, 0), (2, 1), (3, 2), (4, 3), (5, 4), (6, 5), (6, 0)]
  NONFILL pair (1, 2) lines [0] (m_t=1, m_r=0) in 2 orientations, e.g.
      [(0, 1), (2, 1), (2, 3), (3, 4), (4, 5), (5, 6), (6, 0)]
      [(1, 0), (1, 2), (3, 2), (4, 3), (5, 4), (6, 5), (0, 6)]
  NONFILL pair (1, 3) lines [0] (m_t=1, m_r=0) in 2 orientations, e.g.
      [(0, 1), (2, 1), (3, 2), (3, 4), (4, 5), (5, 6), (6, 0)]
      [(1, 0), (1, 2), (2, 3), (4, 3), (5, 4), (6, 5), (0, 6)]
  NONFILL pair (1, 4) lines [0] (m_t=1, m_r=0) in 2 orientations, e.g.
      [(0, 1), (2, 1), (3, 2), (4, 3), (4, 5), (5, 6), (6, 0)]
      [(1, 0), (1, 2), (2, 3), (3, 4), (5, 4), (6, 5), (0, 6)]
  NONFILL pair (1, 5) lines [0] (m_t=1, m_r=0) in 2 orientations, e.g.
      [(0, 1), (2, 1), (3, 2), (4, 3), (5, 4), (5, 6), (6, 0)]
      [(1, 0), (1, 2), (2, 3), (3, 4), (4, 5), (6, 5), (0, 6)]
  NONFILL pair (1, 6) lines [0] (m_t=1, m_r=0) in 2 orientations, e.g.
      [(0, 1), (2, 1), (3, 2), (4, 3), (5, 4), (6, 5), (6, 0)]
      [(1, 0), (1, 2), (2, 3), (3, 4), (4, 5), (5, 6), (0, 6)]
  NONFILL pair (2, 3) lines [0] (m_t=1, m_r=0) in 2 orientations, e.g.
      [(0, 1), (1, 2), (3, 2), (3, 4), (4, 5), (5, 6), (6, 0)]
      [(1, 0), (2, 1), (2, 3), (4, 3), (5, 4), (6, 5), (0, 6)]
  NONFILL pair (2, 4) lines [0] (m_t=1, m_r=0) in 2 orientations, e.g.
      [(0, 1), (1, 2), (3, 2), (4, 3), (4, 5), (5, 6), (6, 0)]
      [(1, 0), (2, 1), (2, 3), (3, 4), (5, 4), (6, 5), (0, 6)]
  NONFILL pair (2, 5) lines [0] (m_t=1, m_r=0) in 2 orientations, e.g.
      [(0, 1), (1, 2), (3, 2), (4, 3), (5, 4), (5, 6), (6, 0)]
      [(1, 0), (2, 1), (2, 3), (3, 4), (4, 5), (6, 5), (0, 6)]
  NONFILL pair (2, 6) lines [0] (m_t=1, m_r=0) in 2 orientations, e.g.
      [(0, 1), (1, 2), (3, 2), (4, 3), (5, 4), (6, 5), (6, 0)]
      [(1, 0), (2, 1), (2, 3), (3, 4), (4, 5), (5, 6), (0, 6)]
  NONFILL pair (3, 4) lines [0] (m_t=1, m_r=0) in 2 orientations, e.g.
      [(0, 1), (1, 2), (2, 3), (4, 3), (4, 5), (5, 6), (6, 0)]
      [(1, 0), (2, 1), (3, 2), (3, 4), (5, 4), (6, 5), (0, 6)]
  NONFILL pair (3, 5) lines [0] (m_t=1, m_r=0) in 2 orientations, e.g.
      [(0, 1), (1, 2), (2, 3), (4, 3), (5, 4), (5, 6), (6, 0)]
      [(1, 0), (2, 1), (3, 2), (3, 4), (4, 5), (6, 5), (0, 6)]
  NONFILL pair (3, 6) lines [0] (m_t=1, m_r=0) in 2 orientations, e.g.
      [(0, 1), (1, 2), (2, 3), (4, 3), (5, 4), (6, 5), (6, 0)]
      [(1, 0), (2, 1), (3, 2), (3, 4), (4, 5), (5, 6), (0, 6)]
  NONFILL pair (4, 5) lines [0] (m_t=1, m_r=0) in 2 orientations, e.g.
      [(0, 1), (1, 2), (2, 3), (3, 4), (5, 4), (5, 6), (6, 0)]
      [(1, 0), (2, 1), (3, 2), (4, 3), (4, 5), (6, 5), (0, 6)]
  NONFILL pair (4, 6) lines [0] (m_t=1, m_r=0) in 2 orientations, e.g.
      [(0, 1), (1, 2), (2, 3), (3, 4), (5, 4), (6, 5), (6, 0)]
      [(1, 0), (2, 1), (3, 2), (4, 3), (4, 5), (5, 6), (0, 6)]
  NONFILL pair (5, 6) lines [0] (m_t=1, m_r=0) in 2 orientations, e.g.
      [(0, 1), (1, 2), (2, 3), (3, 4), (4, 5), (6, 5), (6, 0)]
      [(1, 0), (2, 1), (3, 2), (4, 3), (5, 4), (5, 6), (0, 6)]

===== D~_4 =====
  n=5 delta=(1, 1, 2, 1, 1) box_roots=24 banded_pairs=6 orientations=16
  outcome signatures (nonfill pattern -> #orientations):
       16 x  ALL FILL
  transjective difference set contiguous for every orientation and pair: YES

===== D~_5 =====
  n=6 delta=(1, 1, 2, 2, 1, 1) box_roots=40 banded_pairs=7 orientations=32
  outcome signatures (nonfill pattern -> #orientations):
       32 x  ALL FILL
  transjective difference set contiguous for every orientation and pair: YES

===== D~_6 =====
  n=7 delta=(1, 1, 2, 2, 2, 1, 1) box_roots=60 banded_pairs=9 orientations=64
  outcome signatures (nonfill pattern -> #orientations):
       32 x  ALL FILL
       32 x  pair (2, 4) misses [-2, 2]
  transjective difference set contiguous for every orientation and pair: YES
  NONFILL pair (2, 4) lines [-2, 2] (m_t=1, m_r=2) in 32 orientations, e.g.
      [(0, 2), (1, 2), (2, 3), (4, 3), (4, 5), (4, 6)]
      [(0, 2), (1, 2), (2, 3), (4, 3), (4, 5), (6, 4)]
      [(0, 2), (1, 2), (2, 3), (4, 3), (5, 4), (4, 6)]
      [(0, 2), (1, 2), (2, 3), (4, 3), (5, 4), (6, 4)]

===== D~_7 =====
  n=8 delta=(1, 1, 2, 2, 2, 2, 1, 1) box_roots=84 banded_pairs=12 orientations=128
  outcome signatures (nonfill pattern -> #orientations):
       32 x  ALL FILL
       32 x  pair (3, 5) misses [-2, 2]
       32 x  pair (2, 4) misses [-2, 2]; pair (3, 5) misses [-2, 2]
       32 x  pair (2, 4) misses [-2, 2]
  transjective difference set contiguous for every orientation and pair: YES
  NONFILL pair (2, 4) lines [-2, 2] (m_t=1, m_r=2) in 64 orientations, e.g.
      [(0, 2), (1, 2), (2, 3), (4, 3), (4, 5), (5, 6), (5, 7)]
      [(0, 2), (1, 2), (2, 3), (4, 3), (4, 5), (5, 6), (7, 5)]
      [(0, 2), (1, 2), (2, 3), (4, 3), (4, 5), (6, 5), (5, 7)]
      [(0, 2), (1, 2), (2, 3), (4, 3), (4, 5), (6, 5), (7, 5)]
  NONFILL pair (3, 5) lines [-2, 2] (m_t=1, m_r=2) in 64 orientations, e.g.
      [(0, 2), (1, 2), (2, 3), (3, 4), (5, 4), (5, 6), (5, 7)]
      [(0, 2), (1, 2), (2, 3), (3, 4), (5, 4), (5, 6), (7, 5)]
      [(0, 2), (1, 2), (2, 3), (3, 4), (5, 4), (6, 5), (5, 7)]
      [(0, 2), (1, 2), (2, 3), (3, 4), (5, 4), (6, 5), (7, 5)]

===== D~_8 =====
  n=9 delta=(1, 1, 2, 2, 2, 2, 2, 1, 1) box_roots=112 banded_pairs=16 orientations=256
  outcome signatures (nonfill pattern -> #orientations):
       32 x  ALL FILL
       32 x  pair (4, 6) misses [-2, 2]
       32 x  pair (3, 5) misses [-2, 2]; pair (4, 6) misses [-2, 2]
       32 x  pair (3, 5) misses [-2, 2]
       32 x  pair (2, 4) misses [-2, 2]; pair (3, 5) misses [-2, 2]
       32 x  pair (2, 4) misses [-2, 2]; pair (3, 5) misses [-2, 2]; pair (4, 6) misses [-2, 2]
       32 x  pair (2, 4) misses [-2, 2]; pair (4, 6) misses [-2, 2]
       32 x  pair (2, 4) misses [-2, 2]
  transjective difference set contiguous for every orientation and pair: YES
  NONFILL pair (2, 4) lines [-2, 2] (m_t=1, m_r=2) in 128 orientations, e.g.
      [(0, 2), (1, 2), (2, 3), (4, 3), (4, 5), (5, 6), (6, 7), (6, 8)]
      [(0, 2), (1, 2), (2, 3), (4, 3), (4, 5), (5, 6), (6, 7), (8, 6)]
      [(0, 2), (1, 2), (2, 3), (4, 3), (4, 5), (5, 6), (7, 6), (6, 8)]
      [(0, 2), (1, 2), (2, 3), (4, 3), (4, 5), (5, 6), (7, 6), (8, 6)]
  NONFILL pair (3, 5) lines [-2, 2] (m_t=1, m_r=2) in 128 orientations, e.g.
      [(0, 2), (1, 2), (2, 3), (3, 4), (5, 4), (5, 6), (6, 7), (6, 8)]
      [(0, 2), (1, 2), (2, 3), (3, 4), (5, 4), (5, 6), (6, 7), (8, 6)]
      [(0, 2), (1, 2), (2, 3), (3, 4), (5, 4), (5, 6), (7, 6), (6, 8)]
      [(0, 2), (1, 2), (2, 3), (3, 4), (5, 4), (5, 6), (7, 6), (8, 6)]
  NONFILL pair (4, 6) lines [-2, 2] (m_t=1, m_r=2) in 128 orientations, e.g.
      [(0, 2), (1, 2), (2, 3), (3, 4), (4, 5), (6, 5), (6, 7), (6, 8)]
      [(0, 2), (1, 2), (2, 3), (3, 4), (4, 5), (6, 5), (6, 7), (8, 6)]
      [(0, 2), (1, 2), (2, 3), (3, 4), (4, 5), (6, 5), (7, 6), (6, 8)]
      [(0, 2), (1, 2), (2, 3), (3, 4), (4, 5), (6, 5), (7, 6), (8, 6)]

===== D~_9 =====
  n=10 delta=(1, 1, 2, 2, 2, 2, 2, 2, 1, 1) box_roots=144 banded_pairs=21 orientations=512
  outcome signatures (nonfill pattern -> #orientations):
       32 x  ALL FILL
       32 x  pair (5, 7) misses [-2, 2]
       32 x  pair (4, 6) misses [-2, 2]; pair (5, 7) misses [-2, 2]
       32 x  pair (4, 6) misses [-2, 2]
       32 x  pair (3, 5) misses [-2, 2]; pair (4, 6) misses [-2, 2]
       32 x  pair (3, 5) misses [-2, 2]; pair (4, 6) misses [-2, 2]; pair (5, 7) misses [-2, 2]
       32 x  pair (3, 5) misses [-2, 2]; pair (5, 7) misses [-2, 2]
       32 x  pair (3, 5) misses [-2, 2]
       32 x  pair (2, 4) misses [-2, 2]; pair (3, 5) misses [-2, 2]
       32 x  pair (2, 4) misses [-2, 2]; pair (3, 5) misses [-2, 2]; pair (5, 7) misses [-2, 2]
       32 x  pair (2, 4) misses [-2, 2]; pair (3, 5) misses [-2, 2]; pair (4, 6) misses [-2, 2]; pair (5, 7) misses [-2, 2]
       32 x  pair (2, 4) misses [-2, 2]; pair (3, 5) misses [-2, 2]; pair (4, 6) misses [-2, 2]
       32 x  pair (2, 4) misses [-2, 2]; pair (4, 6) misses [-2, 2]
       32 x  pair (2, 4) misses [-2, 2]; pair (4, 6) misses [-2, 2]; pair (5, 7) misses [-2, 2]
       32 x  pair (2, 4) misses [-2, 2]; pair (5, 7) misses [-2, 2]
       32 x  pair (2, 4) misses [-2, 2]
  transjective difference set contiguous for every orientation and pair: YES
  NONFILL pair (2, 4) lines [-2, 2] (m_t=1, m_r=2) in 256 orientations, e.g.
      [(0, 2), (1, 2), (2, 3), (4, 3), (4, 5), (5, 6), (6, 7), (7, 8), (7, 9)]
      [(0, 2), (1, 2), (2, 3), (4, 3), (4, 5), (5, 6), (6, 7), (7, 8), (9, 7)]
      [(0, 2), (1, 2), (2, 3), (4, 3), (4, 5), (5, 6), (6, 7), (8, 7), (7, 9)]
      [(0, 2), (1, 2), (2, 3), (4, 3), (4, 5), (5, 6), (6, 7), (8, 7), (9, 7)]
  NONFILL pair (3, 5) lines [-2, 2] (m_t=1, m_r=2) in 256 orientations, e.g.
      [(0, 2), (1, 2), (2, 3), (3, 4), (5, 4), (5, 6), (6, 7), (7, 8), (7, 9)]
      [(0, 2), (1, 2), (2, 3), (3, 4), (5, 4), (5, 6), (6, 7), (7, 8), (9, 7)]
      [(0, 2), (1, 2), (2, 3), (3, 4), (5, 4), (5, 6), (6, 7), (8, 7), (7, 9)]
      [(0, 2), (1, 2), (2, 3), (3, 4), (5, 4), (5, 6), (6, 7), (8, 7), (9, 7)]
  NONFILL pair (4, 6) lines [-2, 2] (m_t=1, m_r=2) in 256 orientations, e.g.
      [(0, 2), (1, 2), (2, 3), (3, 4), (4, 5), (6, 5), (6, 7), (7, 8), (7, 9)]
      [(0, 2), (1, 2), (2, 3), (3, 4), (4, 5), (6, 5), (6, 7), (7, 8), (9, 7)]
      [(0, 2), (1, 2), (2, 3), (3, 4), (4, 5), (6, 5), (6, 7), (8, 7), (7, 9)]
      [(0, 2), (1, 2), (2, 3), (3, 4), (4, 5), (6, 5), (6, 7), (8, 7), (9, 7)]
  NONFILL pair (5, 7) lines [-2, 2] (m_t=1, m_r=2) in 256 orientations, e.g.
      [(0, 2), (1, 2), (2, 3), (3, 4), (4, 5), (5, 6), (7, 6), (7, 8), (7, 9)]
      [(0, 2), (1, 2), (2, 3), (3, 4), (4, 5), (5, 6), (7, 6), (7, 8), (9, 7)]
      [(0, 2), (1, 2), (2, 3), (3, 4), (4, 5), (5, 6), (7, 6), (8, 7), (7, 9)]
      [(0, 2), (1, 2), (2, 3), (3, 4), (4, 5), (5, 6), (7, 6), (8, 7), (9, 7)]

===== D~_10 =====
  n=11 delta=(1, 1, 2, 2, 2, 2, 2, 2, 2, 1, 1) box_roots=180 banded_pairs=27 orientations=1024
  outcome signatures (nonfill pattern -> #orientations):
       32 x  ALL FILL
       32 x  pair (6, 8) misses [-2, 2]
       32 x  pair (5, 7) misses [-2, 2]; pair (6, 8) misses [-2, 2]
       32 x  pair (5, 7) misses [-2, 2]
       32 x  pair (4, 6) misses [-2, 2]; pair (5, 7) misses [-2, 2]
       32 x  pair (4, 6) misses [-2, 2]; pair (5, 7) misses [-2, 2]; pair (6, 8) misses [-2, 2]
       32 x  pair (4, 6) misses [-2, 2]; pair (6, 8) misses [-2, 2]
       32 x  pair (4, 6) misses [-2, 2]
       32 x  pair (3, 5) misses [-2, 2]; pair (4, 6) misses [-2, 2]
       32 x  pair (3, 5) misses [-2, 2]; pair (4, 6) misses [-2, 2]; pair (6, 8) misses [-2, 2]
       32 x  pair (3, 5) misses [-2, 2]; pair (4, 6) misses [-2, 2]; pair (5, 7) misses [-2, 2]; pair (6, 8) misses [-2, 2]
       32 x  pair (3, 5) misses [-2, 2]; pair (4, 6) misses [-2, 2]; pair (5, 7) misses [-2, 2]
       32 x  pair (3, 5) misses [-2, 2]; pair (5, 7) misses [-2, 2]
       32 x  pair (3, 5) misses [-2, 2]; pair (5, 7) misses [-2, 2]; pair (6, 8) misses [-2, 2]
       32 x  pair (3, 5) misses [-2, 2]; pair (6, 8) misses [-2, 2]
       32 x  pair (3, 5) misses [-2, 2]
       32 x  pair (2, 4) misses [-2, 2]; pair (3, 5) misses [-2, 2]
       32 x  pair (2, 4) misses [-2, 2]; pair (3, 5) misses [-2, 2]; pair (6, 8) misses [-2, 2]
       32 x  pair (2, 4) misses [-2, 2]; pair (3, 5) misses [-2, 2]; pair (5, 7) misses [-2, 2]; pair (6, 8) misses [-2, 2]
       32 x  pair (2, 4) misses [-2, 2]; pair (3, 5) misses [-2, 2]; pair (5, 7) misses [-2, 2]
       32 x  pair (2, 4) misses [-2, 2]; pair (3, 5) misses [-2, 2]; pair (4, 6) misses [-2, 2]; pair (5, 7) misses [-2, 2]
       32 x  pair (2, 4) misses [-2, 2]; pair (3, 5) misses [-2, 2]; pair (4, 6) misses [-2, 2]; pair (5, 7) misses [-2, 2]; pair (6, 8) misses [-2, 2]
       32 x  pair (2, 4) misses [-2, 2]; pair (3, 5) misses [-2, 2]; pair (4, 6) misses [-2, 2]; pair (6, 8) misses [-2, 2]
       32 x  pair (2, 4) misses [-2, 2]; pair (3, 5) misses [-2, 2]; pair (4, 6) misses [-2, 2]
       32 x  pair (2, 4) misses [-2, 2]; pair (4, 6) misses [-2, 2]
       32 x  pair (2, 4) misses [-2, 2]; pair (4, 6) misses [-2, 2]; pair (6, 8) misses [-2, 2]
       32 x  pair (2, 4) misses [-2, 2]; pair (4, 6) misses [-2, 2]; pair (5, 7) misses [-2, 2]; pair (6, 8) misses [-2, 2]
       32 x  pair (2, 4) misses [-2, 2]; pair (4, 6) misses [-2, 2]; pair (5, 7) misses [-2, 2]
       32 x  pair (2, 4) misses [-2, 2]; pair (5, 7) misses [-2, 2]
       32 x  pair (2, 4) misses [-2, 2]; pair (5, 7) misses [-2, 2]; pair (6, 8) misses [-2, 2]
       32 x  pair (2, 4) misses [-2, 2]; pair (6, 8) misses [-2, 2]
       32 x  pair (2, 4) misses [-2, 2]
  transjective difference set contiguous for every orientation and pair: YES
  NONFILL pair (2, 4) lines [-2, 2] (m_t=1, m_r=2) in 512 orientations, e.g.
      [(0, 2), (1, 2), (2, 3), (4, 3), (4, 5), (5, 6), (6, 7), (7, 8), (8, 9), (8, 10)]
      [(0, 2), (1, 2), (2, 3), (4, 3), (4, 5), (5, 6), (6, 7), (7, 8), (8, 9), (10, 8)]
      [(0, 2), (1, 2), (2, 3), (4, 3), (4, 5), (5, 6), (6, 7), (7, 8), (9, 8), (8, 10)]
      [(0, 2), (1, 2), (2, 3), (4, 3), (4, 5), (5, 6), (6, 7), (7, 8), (9, 8), (10, 8)]
  NONFILL pair (3, 5) lines [-2, 2] (m_t=1, m_r=2) in 512 orientations, e.g.
      [(0, 2), (1, 2), (2, 3), (3, 4), (5, 4), (5, 6), (6, 7), (7, 8), (8, 9), (8, 10)]
      [(0, 2), (1, 2), (2, 3), (3, 4), (5, 4), (5, 6), (6, 7), (7, 8), (8, 9), (10, 8)]
      [(0, 2), (1, 2), (2, 3), (3, 4), (5, 4), (5, 6), (6, 7), (7, 8), (9, 8), (8, 10)]
      [(0, 2), (1, 2), (2, 3), (3, 4), (5, 4), (5, 6), (6, 7), (7, 8), (9, 8), (10, 8)]
  NONFILL pair (4, 6) lines [-2, 2] (m_t=1, m_r=2) in 512 orientations, e.g.
      [(0, 2), (1, 2), (2, 3), (3, 4), (4, 5), (6, 5), (6, 7), (7, 8), (8, 9), (8, 10)]
      [(0, 2), (1, 2), (2, 3), (3, 4), (4, 5), (6, 5), (6, 7), (7, 8), (8, 9), (10, 8)]
      [(0, 2), (1, 2), (2, 3), (3, 4), (4, 5), (6, 5), (6, 7), (7, 8), (9, 8), (8, 10)]
      [(0, 2), (1, 2), (2, 3), (3, 4), (4, 5), (6, 5), (6, 7), (7, 8), (9, 8), (10, 8)]
  NONFILL pair (5, 7) lines [-2, 2] (m_t=1, m_r=2) in 512 orientations, e.g.
      [(0, 2), (1, 2), (2, 3), (3, 4), (4, 5), (5, 6), (7, 6), (7, 8), (8, 9), (8, 10)]
      [(0, 2), (1, 2), (2, 3), (3, 4), (4, 5), (5, 6), (7, 6), (7, 8), (8, 9), (10, 8)]
      [(0, 2), (1, 2), (2, 3), (3, 4), (4, 5), (5, 6), (7, 6), (7, 8), (9, 8), (8, 10)]
      [(0, 2), (1, 2), (2, 3), (3, 4), (4, 5), (5, 6), (7, 6), (7, 8), (9, 8), (10, 8)]
  NONFILL pair (6, 8) lines [-2, 2] (m_t=1, m_r=2) in 512 orientations, e.g.
      [(0, 2), (1, 2), (2, 3), (3, 4), (4, 5), (5, 6), (6, 7), (8, 7), (8, 9), (8, 10)]
      [(0, 2), (1, 2), (2, 3), (3, 4), (4, 5), (5, 6), (6, 7), (8, 7), (8, 9), (10, 8)]
      [(0, 2), (1, 2), (2, 3), (3, 4), (4, 5), (5, 6), (6, 7), (8, 7), (9, 8), (8, 10)]
      [(0, 2), (1, 2), (2, 3), (3, 4), (4, 5), (5, 6), (6, 7), (8, 7), (9, 8), (10, 8)]

===== D~_11 =====
  n=12 delta=(1, 1, 2, 2, 2, 2, 2, 2, 2, 2, 1, 1) box_roots=220 banded_pairs=34 orientations=2048
  outcome signatures (nonfill pattern -> #orientations):
       32 x  ALL FILL
       32 x  pair (7, 9) misses [-2, 2]
       32 x  pair (6, 8) misses [-2, 2]; pair (7, 9) misses [-2, 2]
       32 x  pair (6, 8) misses [-2, 2]
       32 x  pair (5, 7) misses [-2, 2]; pair (6, 8) misses [-2, 2]
       32 x  pair (5, 7) misses [-2, 2]; pair (6, 8) misses [-2, 2]; pair (7, 9) misses [-2, 2]
       32 x  pair (5, 7) misses [-2, 2]; pair (7, 9) misses [-2, 2]
       32 x  pair (5, 7) misses [-2, 2]
       32 x  pair (4, 6) misses [-2, 2]; pair (5, 7) misses [-2, 2]
       32 x  pair (4, 6) misses [-2, 2]; pair (5, 7) misses [-2, 2]; pair (7, 9) misses [-2, 2]
       32 x  pair (4, 6) misses [-2, 2]; pair (5, 7) misses [-2, 2]; pair (6, 8) misses [-2, 2]; pair (7, 9) misses [-2, 2]
       32 x  pair (4, 6) misses [-2, 2]; pair (5, 7) misses [-2, 2]; pair (6, 8) misses [-2, 2]
       32 x  pair (4, 6) misses [-2, 2]; pair (6, 8) misses [-2, 2]
       32 x  pair (4, 6) misses [-2, 2]; pair (6, 8) misses [-2, 2]; pair (7, 9) misses [-2, 2]
       32 x  pair (4, 6) misses [-2, 2]; pair (7, 9) misses [-2, 2]
       32 x  pair (4, 6) misses [-2, 2]
       32 x  pair (3, 5) misses [-2, 2]; pair (4, 6) misses [-2, 2]
       32 x  pair (3, 5) misses [-2, 2]; pair (4, 6) misses [-2, 2]; pair (7, 9) misses [-2, 2]
       32 x  pair (3, 5) misses [-2, 2]; pair (4, 6) misses [-2, 2]; pair (6, 8) misses [-2, 2]; pair (7, 9) misses [-2, 2]
       32 x  pair (3, 5) misses [-2, 2]; pair (4, 6) misses [-2, 2]; pair (6, 8) misses [-2, 2]
       32 x  pair (3, 5) misses [-2, 2]; pair (4, 6) misses [-2, 2]; pair (5, 7) misses [-2, 2]; pair (6, 8) misses [-2, 2]
       32 x  pair (3, 5) misses [-2, 2]; pair (4, 6) misses [-2, 2]; pair (5, 7) misses [-2, 2]; pair (6, 8) misses [-2, 2]; pair (7, 9) misses [-2, 2]
       32 x  pair (3, 5) misses [-2, 2]; pair (4, 6) misses [-2, 2]; pair (5, 7) misses [-2, 2]; pair (7, 9) misses [-2, 2]
       32 x  pair (3, 5) misses [-2, 2]; pair (4, 6) misses [-2, 2]; pair (5, 7) misses [-2, 2]
       32 x  pair (3, 5) misses [-2, 2]; pair (5, 7) misses [-2, 2]
       32 x  pair (3, 5) misses [-2, 2]; pair (5, 7) misses [-2, 2]; pair (7, 9) misses [-2, 2]
       32 x  pair (3, 5) misses [-2, 2]; pair (5, 7) misses [-2, 2]; pair (6, 8) misses [-2, 2]; pair (7, 9) misses [-2, 2]
       32 x  pair (3, 5) misses [-2, 2]; pair (5, 7) misses [-2, 2]; pair (6, 8) misses [-2, 2]
       32 x  pair (3, 5) misses [-2, 2]; pair (6, 8) misses [-2, 2]
       32 x  pair (3, 5) misses [-2, 2]; pair (6, 8) misses [-2, 2]; pair (7, 9) misses [-2, 2]
       32 x  pair (3, 5) misses [-2, 2]; pair (7, 9) misses [-2, 2]
       32 x  pair (3, 5) misses [-2, 2]
       32 x  pair (2, 4) misses [-2, 2]; pair (3, 5) misses [-2, 2]
       32 x  pair (2, 4) misses [-2, 2]; pair (3, 5) misses [-2, 2]; pair (7, 9) misses [-2, 2]
       32 x  pair (2, 4) misses [-2, 2]; pair (3, 5) misses [-2, 2]; pair (6, 8) misses [-2, 2]; pair (7, 9) misses [-2, 2]
       32 x  pair (2, 4) misses [-2, 2]; pair (3, 5) misses [-2, 2]; pair (6, 8) misses [-2, 2]
       32 x  pair (2, 4) misses [-2, 2]; pair (3, 5) misses [-2, 2]; pair (5, 7) misses [-2, 2]; pair (6, 8) misses [-2, 2]
       32 x  pair (2, 4) misses [-2, 2]; pair (3, 5) misses [-2, 2]; pair (5, 7) misses [-2, 2]; pair (6, 8) misses [-2, 2]; pair (7, 9) misses [-2, 2]
       32 x  pair (2, 4) misses [-2, 2]; pair (3, 5) misses [-2, 2]; pair (5, 7) misses [-2, 2]; pair (7, 9) misses [-2, 2]
       32 x  pair (2, 4) misses [-2, 2]; pair (3, 5) misses [-2, 2]; pair (5, 7) misses [-2, 2]
       32 x  pair (2, 4) misses [-2, 2]; pair (3, 5) misses [-2, 2]; pair (4, 6) misses [-2, 2]; pair (5, 7) misses [-2, 2]
       32 x  pair (2, 4) misses [-2, 2]; pair (3, 5) misses [-2, 2]; pair (4, 6) misses [-2, 2]; pair (5, 7) misses [-2, 2]; pair (7, 9) misses [-2, 2]
       32 x  pair (2, 4) misses [-2, 2]; pair (3, 5) misses [-2, 2]; pair (4, 6) misses [-2, 2]; pair (5, 7) misses [-2, 2]; pair (6, 8) misses [-2, 2]; pair (7, 9) misses [-2, 2]
       32 x  pair (2, 4) misses [-2, 2]; pair (3, 5) misses [-2, 2]; pair (4, 6) misses [-2, 2]; pair (5, 7) misses [-2, 2]; pair (6, 8) misses [-2, 2]
       32 x  pair (2, 4) misses [-2, 2]; pair (3, 5) misses [-2, 2]; pair (4, 6) misses [-2, 2]; pair (6, 8) misses [-2, 2]
       32 x  pair (2, 4) misses [-2, 2]; pair (3, 5) misses [-2, 2]; pair (4, 6) misses [-2, 2]; pair (6, 8) misses [-2, 2]; pair (7, 9) misses [-2, 2]
       32 x  pair (2, 4) misses [-2, 2]; pair (3, 5) misses [-2, 2]; pair (4, 6) misses [-2, 2]; pair (7, 9) misses [-2, 2]
       32 x  pair (2, 4) misses [-2, 2]; pair (3, 5) misses [-2, 2]; pair (4, 6) misses [-2, 2]
       32 x  pair (2, 4) misses [-2, 2]; pair (4, 6) misses [-2, 2]
       32 x  pair (2, 4) misses [-2, 2]; pair (4, 6) misses [-2, 2]; pair (7, 9) misses [-2, 2]
       32 x  pair (2, 4) misses [-2, 2]; pair (4, 6) misses [-2, 2]; pair (6, 8) misses [-2, 2]; pair (7, 9) misses [-2, 2]
       32 x  pair (2, 4) misses [-2, 2]; pair (4, 6) misses [-2, 2]; pair (6, 8) misses [-2, 2]
       32 x  pair (2, 4) misses [-2, 2]; pair (4, 6) misses [-2, 2]; pair (5, 7) misses [-2, 2]; pair (6, 8) misses [-2, 2]
       32 x  pair (2, 4) misses [-2, 2]; pair (4, 6) misses [-2, 2]; pair (5, 7) misses [-2, 2]; pair (6, 8) misses [-2, 2]; pair (7, 9) misses [-2, 2]
       32 x  pair (2, 4) misses [-2, 2]; pair (4, 6) misses [-2, 2]; pair (5, 7) misses [-2, 2]; pair (7, 9) misses [-2, 2]
       32 x  pair (2, 4) misses [-2, 2]; pair (4, 6) misses [-2, 2]; pair (5, 7) misses [-2, 2]
       32 x  pair (2, 4) misses [-2, 2]; pair (5, 7) misses [-2, 2]
       32 x  pair (2, 4) misses [-2, 2]; pair (5, 7) misses [-2, 2]; pair (7, 9) misses [-2, 2]
       32 x  pair (2, 4) misses [-2, 2]; pair (5, 7) misses [-2, 2]; pair (6, 8) misses [-2, 2]; pair (7, 9) misses [-2, 2]
       32 x  pair (2, 4) misses [-2, 2]; pair (5, 7) misses [-2, 2]; pair (6, 8) misses [-2, 2]
       32 x  pair (2, 4) misses [-2, 2]; pair (6, 8) misses [-2, 2]
       32 x  pair (2, 4) misses [-2, 2]; pair (6, 8) misses [-2, 2]; pair (7, 9) misses [-2, 2]
       32 x  pair (2, 4) misses [-2, 2]; pair (7, 9) misses [-2, 2]
       32 x  pair (2, 4) misses [-2, 2]
  transjective difference set contiguous for every orientation and pair: YES
  NONFILL pair (2, 4) lines [-2, 2] (m_t=1, m_r=2) in 1024 orientations, e.g.
      [(0, 2), (1, 2), (2, 3), (4, 3), (4, 5), (5, 6), (6, 7), (7, 8), (8, 9), (9, 10), (9, 11)]
      [(0, 2), (1, 2), (2, 3), (4, 3), (4, 5), (5, 6), (6, 7), (7, 8), (8, 9), (9, 10), (11, 9)]
      [(0, 2), (1, 2), (2, 3), (4, 3), (4, 5), (5, 6), (6, 7), (7, 8), (8, 9), (10, 9), (9, 11)]
      [(0, 2), (1, 2), (2, 3), (4, 3), (4, 5), (5, 6), (6, 7), (7, 8), (8, 9), (10, 9), (11, 9)]
  NONFILL pair (3, 5) lines [-2, 2] (m_t=1, m_r=2) in 1024 orientations, e.g.
      [(0, 2), (1, 2), (2, 3), (3, 4), (5, 4), (5, 6), (6, 7), (7, 8), (8, 9), (9, 10), (9, 11)]
      [(0, 2), (1, 2), (2, 3), (3, 4), (5, 4), (5, 6), (6, 7), (7, 8), (8, 9), (9, 10), (11, 9)]
      [(0, 2), (1, 2), (2, 3), (3, 4), (5, 4), (5, 6), (6, 7), (7, 8), (8, 9), (10, 9), (9, 11)]
      [(0, 2), (1, 2), (2, 3), (3, 4), (5, 4), (5, 6), (6, 7), (7, 8), (8, 9), (10, 9), (11, 9)]
  NONFILL pair (4, 6) lines [-2, 2] (m_t=1, m_r=2) in 1024 orientations, e.g.
      [(0, 2), (1, 2), (2, 3), (3, 4), (4, 5), (6, 5), (6, 7), (7, 8), (8, 9), (9, 10), (9, 11)]
      [(0, 2), (1, 2), (2, 3), (3, 4), (4, 5), (6, 5), (6, 7), (7, 8), (8, 9), (9, 10), (11, 9)]
      [(0, 2), (1, 2), (2, 3), (3, 4), (4, 5), (6, 5), (6, 7), (7, 8), (8, 9), (10, 9), (9, 11)]
      [(0, 2), (1, 2), (2, 3), (3, 4), (4, 5), (6, 5), (6, 7), (7, 8), (8, 9), (10, 9), (11, 9)]
  NONFILL pair (5, 7) lines [-2, 2] (m_t=1, m_r=2) in 1024 orientations, e.g.
      [(0, 2), (1, 2), (2, 3), (3, 4), (4, 5), (5, 6), (7, 6), (7, 8), (8, 9), (9, 10), (9, 11)]
      [(0, 2), (1, 2), (2, 3), (3, 4), (4, 5), (5, 6), (7, 6), (7, 8), (8, 9), (9, 10), (11, 9)]
      [(0, 2), (1, 2), (2, 3), (3, 4), (4, 5), (5, 6), (7, 6), (7, 8), (8, 9), (10, 9), (9, 11)]
      [(0, 2), (1, 2), (2, 3), (3, 4), (4, 5), (5, 6), (7, 6), (7, 8), (8, 9), (10, 9), (11, 9)]
  NONFILL pair (6, 8) lines [-2, 2] (m_t=1, m_r=2) in 1024 orientations, e.g.
      [(0, 2), (1, 2), (2, 3), (3, 4), (4, 5), (5, 6), (6, 7), (8, 7), (8, 9), (9, 10), (9, 11)]
      [(0, 2), (1, 2), (2, 3), (3, 4), (4, 5), (5, 6), (6, 7), (8, 7), (8, 9), (9, 10), (11, 9)]
      [(0, 2), (1, 2), (2, 3), (3, 4), (4, 5), (5, 6), (6, 7), (8, 7), (8, 9), (10, 9), (9, 11)]
      [(0, 2), (1, 2), (2, 3), (3, 4), (4, 5), (5, 6), (6, 7), (8, 7), (8, 9), (10, 9), (11, 9)]
  NONFILL pair (7, 9) lines [-2, 2] (m_t=1, m_r=2) in 1024 orientations, e.g.
      [(0, 2), (1, 2), (2, 3), (3, 4), (4, 5), (5, 6), (6, 7), (7, 8), (9, 8), (9, 10), (9, 11)]
      [(0, 2), (1, 2), (2, 3), (3, 4), (4, 5), (5, 6), (6, 7), (7, 8), (9, 8), (9, 10), (11, 9)]
      [(0, 2), (1, 2), (2, 3), (3, 4), (4, 5), (5, 6), (6, 7), (7, 8), (9, 8), (10, 9), (9, 11)]
      [(0, 2), (1, 2), (2, 3), (3, 4), (4, 5), (5, 6), (6, 7), (7, 8), (9, 8), (10, 9), (11, 9)]

===== D~_12 =====
  n=13 delta=(1, 1, 2, 2, 2, 2, 2, 2, 2, 2, 2, 1, 1) box_roots=264 banded_pairs=42 orientations=4096
  outcome signatures (nonfill pattern -> #orientations):
       32 x  ALL FILL
       32 x  pair (8, 10) misses [-2, 2]
       32 x  pair (7, 9) misses [-2, 2]; pair (8, 10) misses [-2, 2]
       32 x  pair (7, 9) misses [-2, 2]
       32 x  pair (6, 8) misses [-2, 2]; pair (7, 9) misses [-2, 2]
       32 x  pair (6, 8) misses [-2, 2]; pair (7, 9) misses [-2, 2]; pair (8, 10) misses [-2, 2]
       32 x  pair (6, 8) misses [-2, 2]; pair (8, 10) misses [-2, 2]
       32 x  pair (6, 8) misses [-2, 2]
       32 x  pair (5, 7) misses [-2, 2]; pair (6, 8) misses [-2, 2]
       32 x  pair (5, 7) misses [-2, 2]; pair (6, 8) misses [-2, 2]; pair (8, 10) misses [-2, 2]
       32 x  pair (5, 7) misses [-2, 2]; pair (6, 8) misses [-2, 2]; pair (7, 9) misses [-2, 2]; pair (8, 10) misses [-2, 2]
       32 x  pair (5, 7) misses [-2, 2]; pair (6, 8) misses [-2, 2]; pair (7, 9) misses [-2, 2]
       32 x  pair (5, 7) misses [-2, 2]; pair (7, 9) misses [-2, 2]
       32 x  pair (5, 7) misses [-2, 2]; pair (7, 9) misses [-2, 2]; pair (8, 10) misses [-2, 2]
       32 x  pair (5, 7) misses [-2, 2]; pair (8, 10) misses [-2, 2]
       32 x  pair (5, 7) misses [-2, 2]
       32 x  pair (4, 6) misses [-2, 2]; pair (5, 7) misses [-2, 2]
       32 x  pair (4, 6) misses [-2, 2]; pair (5, 7) misses [-2, 2]; pair (8, 10) misses [-2, 2]
       32 x  pair (4, 6) misses [-2, 2]; pair (5, 7) misses [-2, 2]; pair (7, 9) misses [-2, 2]; pair (8, 10) misses [-2, 2]
       32 x  pair (4, 6) misses [-2, 2]; pair (5, 7) misses [-2, 2]; pair (7, 9) misses [-2, 2]
       32 x  pair (4, 6) misses [-2, 2]; pair (5, 7) misses [-2, 2]; pair (6, 8) misses [-2, 2]; pair (7, 9) misses [-2, 2]
       32 x  pair (4, 6) misses [-2, 2]; pair (5, 7) misses [-2, 2]; pair (6, 8) misses [-2, 2]; pair (7, 9) misses [-2, 2]; pair (8, 10) misses [-2, 2]
       32 x  pair (4, 6) misses [-2, 2]; pair (5, 7) misses [-2, 2]; pair (6, 8) misses [-2, 2]; pair (8, 10) misses [-2, 2]
       32 x  pair (4, 6) misses [-2, 2]; pair (5, 7) misses [-2, 2]; pair (6, 8) misses [-2, 2]
       32 x  pair (4, 6) misses [-2, 2]; pair (6, 8) misses [-2, 2]
       32 x  pair (4, 6) misses [-2, 2]; pair (6, 8) misses [-2, 2]; pair (8, 10) misses [-2, 2]
       32 x  pair (4, 6) misses [-2, 2]; pair (6, 8) misses [-2, 2]; pair (7, 9) misses [-2, 2]; pair (8, 10) misses [-2, 2]
       32 x  pair (4, 6) misses [-2, 2]; pair (6, 8) misses [-2, 2]; pair (7, 9) misses [-2, 2]
       32 x  pair (4, 6) misses [-2, 2]; pair (7, 9) misses [-2, 2]
       32 x  pair (4, 6) misses [-2, 2]; pair (7, 9) misses [-2, 2]; pair (8, 10) misses [-2, 2]
       32 x  pair (4, 6) misses [-2, 2]; pair (8, 10) misses [-2, 2]
       32 x  pair (4, 6) misses [-2, 2]
       32 x  pair (3, 5) misses [-2, 2]; pair (4, 6) misses [-2, 2]
       32 x  pair (3, 5) misses [-2, 2]; pair (4, 6) misses [-2, 2]; pair (8, 10) misses [-2, 2]
       32 x  pair (3, 5) misses [-2, 2]; pair (4, 6) misses [-2, 2]; pair (7, 9) misses [-2, 2]; pair (8, 10) misses [-2, 2]
       32 x  pair (3, 5) misses [-2, 2]; pair (4, 6) misses [-2, 2]; pair (7, 9) misses [-2, 2]
       32 x  pair (3, 5) misses [-2, 2]; pair (4, 6) misses [-2, 2]; pair (6, 8) misses [-2, 2]; pair (7, 9) misses [-2, 2]
       32 x  pair (3, 5) misses [-2, 2]; pair (4, 6) misses [-2, 2]; pair (6, 8) misses [-2, 2]; pair (7, 9) misses [-2, 2]; pair (8, 10) misses [-2, 2]
       32 x  pair (3, 5) misses [-2, 2]; pair (4, 6) misses [-2, 2]; pair (6, 8) misses [-2, 2]; pair (8, 10) misses [-2, 2]
       32 x  pair (3, 5) misses [-2, 2]; pair (4, 6) misses [-2, 2]; pair (6, 8) misses [-2, 2]
       32 x  pair (3, 5) misses [-2, 2]; pair (4, 6) misses [-2, 2]; pair (5, 7) misses [-2, 2]; pair (6, 8) misses [-2, 2]
       32 x  pair (3, 5) misses [-2, 2]; pair (4, 6) misses [-2, 2]; pair (5, 7) misses [-2, 2]; pair (6, 8) misses [-2, 2]; pair (8, 10) misses [-2, 2]
       32 x  pair (3, 5) misses [-2, 2]; pair (4, 6) misses [-2, 2]; pair (5, 7) misses [-2, 2]; pair (6, 8) misses [-2, 2]; pair (7, 9) misses [-2, 2]; pair (8, 10) misses [-2, 2]
       32 x  pair (3, 5) misses [-2, 2]; pair (4, 6) misses [-2, 2]; pair (5, 7) misses [-2, 2]; pair (6, 8) misses [-2, 2]; pair (7, 9) misses [-2, 2]
       32 x  pair (3, 5) misses [-2, 2]; pair (4, 6) misses [-2, 2]; pair (5, 7) misses [-2, 2]; pair (7, 9) misses [-2, 2]
       32 x  pair (3, 5) misses [-2, 2]; pair (4, 6) misses [-2, 2]; pair (5, 7) misses [-2, 2]; pair (7, 9) misses [-2, 2]; pair (8, 10) misses [-2, 2]
       32 x  pair (3, 5) misses [-2, 2]; pair (4, 6) misses [-2, 2]; pair (5, 7) misses [-2, 2]; pair (8, 10) misses [-2, 2]
       32 x  pair (3, 5) misses [-2, 2]; pair (4, 6) misses [-2, 2]; pair (5, 7) misses [-2, 2]
       32 x  pair (3, 5) misses [-2, 2]; pair (5, 7) misses [-2, 2]
       32 x  pair (3, 5) misses [-2, 2]; pair (5, 7) misses [-2, 2]; pair (8, 10) misses [-2, 2]
       32 x  pair (3, 5) misses [-2, 2]; pair (5, 7) misses [-2, 2]; pair (7, 9) misses [-2, 2]; pair (8, 10) misses [-2, 2]
       32 x  pair (3, 5) misses [-2, 2]; pair (5, 7) misses [-2, 2]; pair (7, 9) misses [-2, 2]
       32 x  pair (3, 5) misses [-2, 2]; pair (5, 7) misses [-2, 2]; pair (6, 8) misses [-2, 2]; pair (7, 9) misses [-2, 2]
       32 x  pair (3, 5) misses [-2, 2]; pair (5, 7) misses [-2, 2]; pair (6, 8) misses [-2, 2]; pair (7, 9) misses [-2, 2]; pair (8, 10) misses [-2, 2]
       32 x  pair (3, 5) misses [-2, 2]; pair (5, 7) misses [-2, 2]; pair (6, 8) misses [-2, 2]; pair (8, 10) misses [-2, 2]
       32 x  pair (3, 5) misses [-2, 2]; pair (5, 7) misses [-2, 2]; pair (6, 8) misses [-2, 2]
       32 x  pair (3, 5) misses [-2, 2]; pair (6, 8) misses [-2, 2]
       32 x  pair (3, 5) misses [-2, 2]; pair (6, 8) misses [-2, 2]; pair (8, 10) misses [-2, 2]
       32 x  pair (3, 5) misses [-2, 2]; pair (6, 8) misses [-2, 2]; pair (7, 9) misses [-2, 2]; pair (8, 10) misses [-2, 2]
       32 x  pair (3, 5) misses [-2, 2]; pair (6, 8) misses [-2, 2]; pair (7, 9) misses [-2, 2]
       32 x  pair (3, 5) misses [-2, 2]; pair (7, 9) misses [-2, 2]
       32 x  pair (3, 5) misses [-2, 2]; pair (7, 9) misses [-2, 2]; pair (8, 10) misses [-2, 2]
       32 x  pair (3, 5) misses [-2, 2]; pair (8, 10) misses [-2, 2]
       32 x  pair (3, 5) misses [-2, 2]
       32 x  pair (2, 4) misses [-2, 2]; pair (3, 5) misses [-2, 2]
       32 x  pair (2, 4) misses [-2, 2]; pair (3, 5) misses [-2, 2]; pair (8, 10) misses [-2, 2]
       32 x  pair (2, 4) misses [-2, 2]; pair (3, 5) misses [-2, 2]; pair (7, 9) misses [-2, 2]; pair (8, 10) misses [-2, 2]
       32 x  pair (2, 4) misses [-2, 2]; pair (3, 5) misses [-2, 2]; pair (7, 9) misses [-2, 2]
       32 x  pair (2, 4) misses [-2, 2]; pair (3, 5) misses [-2, 2]; pair (6, 8) misses [-2, 2]; pair (7, 9) misses [-2, 2]
       32 x  pair (2, 4) misses [-2, 2]; pair (3, 5) misses [-2, 2]; pair (6, 8) misses [-2, 2]; pair (7, 9) misses [-2, 2]; pair (8, 10) misses [-2, 2]
       32 x  pair (2, 4) misses [-2, 2]; pair (3, 5) misses [-2, 2]; pair (6, 8) misses [-2, 2]; pair (8, 10) misses [-2, 2]
       32 x  pair (2, 4) misses [-2, 2]; pair (3, 5) misses [-2, 2]; pair (6, 8) misses [-2, 2]
       32 x  pair (2, 4) misses [-2, 2]; pair (3, 5) misses [-2, 2]; pair (5, 7) misses [-2, 2]; pair (6, 8) misses [-2, 2]
       32 x  pair (2, 4) misses [-2, 2]; pair (3, 5) misses [-2, 2]; pair (5, 7) misses [-2, 2]; pair (6, 8) misses [-2, 2]; pair (8, 10) misses [-2, 2]
       32 x  pair (2, 4) misses [-2, 2]; pair (3, 5) misses [-2, 2]; pair (5, 7) misses [-2, 2]; pair (6, 8) misses [-2, 2]; pair (7, 9) misses [-2, 2]; pair (8, 10) misses [-2, 2]
       32 x  pair (2, 4) misses [-2, 2]; pair (3, 5) misses [-2, 2]; pair (5, 7) misses [-2, 2]; pair (6, 8) misses [-2, 2]; pair (7, 9) misses [-2, 2]
       32 x  pair (2, 4) misses [-2, 2]; pair (3, 5) misses [-2, 2]; pair (5, 7) misses [-2, 2]; pair (7, 9) misses [-2, 2]
       32 x  pair (2, 4) misses [-2, 2]; pair (3, 5) misses [-2, 2]; pair (5, 7) misses [-2, 2]; pair (7, 9) misses [-2, 2]; pair (8, 10) misses [-2, 2]
       32 x  pair (2, 4) misses [-2, 2]; pair (3, 5) misses [-2, 2]; pair (5, 7) misses [-2, 2]; pair (8, 10) misses [-2, 2]
       32 x  pair (2, 4) misses [-2, 2]; pair (3, 5) misses [-2, 2]; pair (5, 7) misses [-2, 2]
       32 x  pair (2, 4) misses [-2, 2]; pair (3, 5) misses [-2, 2]; pair (4, 6) misses [-2, 2]; pair (5, 7) misses [-2, 2]
       32 x  pair (2, 4) misses [-2, 2]; pair (3, 5) misses [-2, 2]; pair (4, 6) misses [-2, 2]; pair (5, 7) misses [-2, 2]; pair (8, 10) misses [-2, 2]
       32 x  pair (2, 4) misses [-2, 2]; pair (3, 5) misses [-2, 2]; pair (4, 6) misses [-2, 2]; pair (5, 7) misses [-2, 2]; pair (7, 9) misses [-2, 2]; pair (8, 10) misses [-2, 2]
       32 x  pair (2, 4) misses [-2, 2]; pair (3, 5) misses [-2, 2]; pair (4, 6) misses [-2, 2]; pair (5, 7) misses [-2, 2]; pair (7, 9) misses [-2, 2]
       32 x  pair (2, 4) misses [-2, 2]; pair (3, 5) misses [-2, 2]; pair (4, 6) misses [-2, 2]; pair (5, 7) misses [-2, 2]; pair (6, 8) misses [-2, 2]; pair (7, 9) misses [-2, 2]
       32 x  pair (2, 4) misses [-2, 2]; pair (3, 5) misses [-2, 2]; pair (4, 6) misses [-2, 2]; pair (5, 7) misses [-2, 2]; pair (6, 8) misses [-2, 2]; pair (7, 9) misses [-2, 2]; pair (8, 10) misses [-2, 2]
       32 x  pair (2, 4) misses [-2, 2]; pair (3, 5) misses [-2, 2]; pair (4, 6) misses [-2, 2]; pair (5, 7) misses [-2, 2]; pair (6, 8) misses [-2, 2]; pair (8, 10) misses [-2, 2]
       32 x  pair (2, 4) misses [-2, 2]; pair (3, 5) misses [-2, 2]; pair (4, 6) misses [-2, 2]; pair (5, 7) misses [-2, 2]; pair (6, 8) misses [-2, 2]
       32 x  pair (2, 4) misses [-2, 2]; pair (3, 5) misses [-2, 2]; pair (4, 6) misses [-2, 2]; pair (6, 8) misses [-2, 2]
       32 x  pair (2, 4) misses [-2, 2]; pair (3, 5) misses [-2, 2]; pair (4, 6) misses [-2, 2]; pair (6, 8) misses [-2, 2]; pair (8, 10) misses [-2, 2]
       32 x  pair (2, 4) misses [-2, 2]; pair (3, 5) misses [-2, 2]; pair (4, 6) misses [-2, 2]; pair (6, 8) misses [-2, 2]; pair (7, 9) misses [-2, 2]; pair (8, 10) misses [-2, 2]
       32 x  pair (2, 4) misses [-2, 2]; pair (3, 5) misses [-2, 2]; pair (4, 6) misses [-2, 2]; pair (6, 8) misses [-2, 2]; pair (7, 9) misses [-2, 2]
       32 x  pair (2, 4) misses [-2, 2]; pair (3, 5) misses [-2, 2]; pair (4, 6) misses [-2, 2]; pair (7, 9) misses [-2, 2]
       32 x  pair (2, 4) misses [-2, 2]; pair (3, 5) misses [-2, 2]; pair (4, 6) misses [-2, 2]; pair (7, 9) misses [-2, 2]; pair (8, 10) misses [-2, 2]
       32 x  pair (2, 4) misses [-2, 2]; pair (3, 5) misses [-2, 2]; pair (4, 6) misses [-2, 2]; pair (8, 10) misses [-2, 2]
       32 x  pair (2, 4) misses [-2, 2]; pair (3, 5) misses [-2, 2]; pair (4, 6) misses [-2, 2]
       32 x  pair (2, 4) misses [-2, 2]; pair (4, 6) misses [-2, 2]
       32 x  pair (2, 4) misses [-2, 2]; pair (4, 6) misses [-2, 2]; pair (8, 10) misses [-2, 2]
       32 x  pair (2, 4) misses [-2, 2]; pair (4, 6) misses [-2, 2]; pair (7, 9) misses [-2, 2]; pair (8, 10) misses [-2, 2]
       32 x  pair (2, 4) misses [-2, 2]; pair (4, 6) misses [-2, 2]; pair (7, 9) misses [-2, 2]
       32 x  pair (2, 4) misses [-2, 2]; pair (4, 6) misses [-2, 2]; pair (6, 8) misses [-2, 2]; pair (7, 9) misses [-2, 2]
       32 x  pair (2, 4) misses [-2, 2]; pair (4, 6) misses [-2, 2]; pair (6, 8) misses [-2, 2]; pair (7, 9) misses [-2, 2]; pair (8, 10) misses [-2, 2]
       32 x  pair (2, 4) misses [-2, 2]; pair (4, 6) misses [-2, 2]; pair (6, 8) misses [-2, 2]; pair (8, 10) misses [-2, 2]
       32 x  pair (2, 4) misses [-2, 2]; pair (4, 6) misses [-2, 2]; pair (6, 8) misses [-2, 2]
       32 x  pair (2, 4) misses [-2, 2]; pair (4, 6) misses [-2, 2]; pair (5, 7) misses [-2, 2]; pair (6, 8) misses [-2, 2]
       32 x  pair (2, 4) misses [-2, 2]; pair (4, 6) misses [-2, 2]; pair (5, 7) misses [-2, 2]; pair (6, 8) misses [-2, 2]; pair (8, 10) misses [-2, 2]
       32 x  pair (2, 4) misses [-2, 2]; pair (4, 6) misses [-2, 2]; pair (5, 7) misses [-2, 2]; pair (6, 8) misses [-2, 2]; pair (7, 9) misses [-2, 2]; pair (8, 10) misses [-2, 2]
       32 x  pair (2, 4) misses [-2, 2]; pair (4, 6) misses [-2, 2]; pair (5, 7) misses [-2, 2]; pair (6, 8) misses [-2, 2]; pair (7, 9) misses [-2, 2]
       32 x  pair (2, 4) misses [-2, 2]; pair (4, 6) misses [-2, 2]; pair (5, 7) misses [-2, 2]; pair (7, 9) misses [-2, 2]
       32 x  pair (2, 4) misses [-2, 2]; pair (4, 6) misses [-2, 2]; pair (5, 7) misses [-2, 2]; pair (7, 9) misses [-2, 2]; pair (8, 10) misses [-2, 2]
       32 x  pair (2, 4) misses [-2, 2]; pair (4, 6) misses [-2, 2]; pair (5, 7) misses [-2, 2]; pair (8, 10) misses [-2, 2]
       32 x  pair (2, 4) misses [-2, 2]; pair (4, 6) misses [-2, 2]; pair (5, 7) misses [-2, 2]
       32 x  pair (2, 4) misses [-2, 2]; pair (5, 7) misses [-2, 2]
       32 x  pair (2, 4) misses [-2, 2]; pair (5, 7) misses [-2, 2]; pair (8, 10) misses [-2, 2]
       32 x  pair (2, 4) misses [-2, 2]; pair (5, 7) misses [-2, 2]; pair (7, 9) misses [-2, 2]; pair (8, 10) misses [-2, 2]
       32 x  pair (2, 4) misses [-2, 2]; pair (5, 7) misses [-2, 2]; pair (7, 9) misses [-2, 2]
       32 x  pair (2, 4) misses [-2, 2]; pair (5, 7) misses [-2, 2]; pair (6, 8) misses [-2, 2]; pair (7, 9) misses [-2, 2]
       32 x  pair (2, 4) misses [-2, 2]; pair (5, 7) misses [-2, 2]; pair (6, 8) misses [-2, 2]; pair (7, 9) misses [-2, 2]; pair (8, 10) misses [-2, 2]
       32 x  pair (2, 4) misses [-2, 2]; pair (5, 7) misses [-2, 2]; pair (6, 8) misses [-2, 2]; pair (8, 10) misses [-2, 2]
       32 x  pair (2, 4) misses [-2, 2]; pair (5, 7) misses [-2, 2]; pair (6, 8) misses [-2, 2]
       32 x  pair (2, 4) misses [-2, 2]; pair (6, 8) misses [-2, 2]
       32 x  pair (2, 4) misses [-2, 2]; pair (6, 8) misses [-2, 2]; pair (8, 10) misses [-2, 2]
       32 x  pair (2, 4) misses [-2, 2]; pair (6, 8) misses [-2, 2]; pair (7, 9) misses [-2, 2]; pair (8, 10) misses [-2, 2]
       32 x  pair (2, 4) misses [-2, 2]; pair (6, 8) misses [-2, 2]; pair (7, 9) misses [-2, 2]
       32 x  pair (2, 4) misses [-2, 2]; pair (7, 9) misses [-2, 2]
       32 x  pair (2, 4) misses [-2, 2]; pair (7, 9) misses [-2, 2]; pair (8, 10) misses [-2, 2]
       32 x  pair (2, 4) misses [-2, 2]; pair (8, 10) misses [-2, 2]
       32 x  pair (2, 4) misses [-2, 2]
  transjective difference set contiguous for every orientation and pair: YES
  NONFILL pair (2, 4) lines [-2, 2] (m_t=1, m_r=2) in 2048 orientations, e.g.
      [(0, 2), (1, 2), (2, 3), (4, 3), (4, 5), (5, 6), (6, 7), (7, 8), (8, 9), (9, 10), (10, 11), (10, 12)]
      [(0, 2), (1, 2), (2, 3), (4, 3), (4, 5), (5, 6), (6, 7), (7, 8), (8, 9), (9, 10), (10, 11), (12, 10)]
      [(0, 2), (1, 2), (2, 3), (4, 3), (4, 5), (5, 6), (6, 7), (7, 8), (8, 9), (9, 10), (11, 10), (10, 12)]
      [(0, 2), (1, 2), (2, 3), (4, 3), (4, 5), (5, 6), (6, 7), (7, 8), (8, 9), (9, 10), (11, 10), (12, 10)]
  NONFILL pair (3, 5) lines [-2, 2] (m_t=1, m_r=2) in 2048 orientations, e.g.
      [(0, 2), (1, 2), (2, 3), (3, 4), (5, 4), (5, 6), (6, 7), (7, 8), (8, 9), (9, 10), (10, 11), (10, 12)]
      [(0, 2), (1, 2), (2, 3), (3, 4), (5, 4), (5, 6), (6, 7), (7, 8), (8, 9), (9, 10), (10, 11), (12, 10)]
      [(0, 2), (1, 2), (2, 3), (3, 4), (5, 4), (5, 6), (6, 7), (7, 8), (8, 9), (9, 10), (11, 10), (10, 12)]
      [(0, 2), (1, 2), (2, 3), (3, 4), (5, 4), (5, 6), (6, 7), (7, 8), (8, 9), (9, 10), (11, 10), (12, 10)]
  NONFILL pair (4, 6) lines [-2, 2] (m_t=1, m_r=2) in 2048 orientations, e.g.
      [(0, 2), (1, 2), (2, 3), (3, 4), (4, 5), (6, 5), (6, 7), (7, 8), (8, 9), (9, 10), (10, 11), (10, 12)]
      [(0, 2), (1, 2), (2, 3), (3, 4), (4, 5), (6, 5), (6, 7), (7, 8), (8, 9), (9, 10), (10, 11), (12, 10)]
      [(0, 2), (1, 2), (2, 3), (3, 4), (4, 5), (6, 5), (6, 7), (7, 8), (8, 9), (9, 10), (11, 10), (10, 12)]
      [(0, 2), (1, 2), (2, 3), (3, 4), (4, 5), (6, 5), (6, 7), (7, 8), (8, 9), (9, 10), (11, 10), (12, 10)]
  NONFILL pair (5, 7) lines [-2, 2] (m_t=1, m_r=2) in 2048 orientations, e.g.
      [(0, 2), (1, 2), (2, 3), (3, 4), (4, 5), (5, 6), (7, 6), (7, 8), (8, 9), (9, 10), (10, 11), (10, 12)]
      [(0, 2), (1, 2), (2, 3), (3, 4), (4, 5), (5, 6), (7, 6), (7, 8), (8, 9), (9, 10), (10, 11), (12, 10)]
      [(0, 2), (1, 2), (2, 3), (3, 4), (4, 5), (5, 6), (7, 6), (7, 8), (8, 9), (9, 10), (11, 10), (10, 12)]
      [(0, 2), (1, 2), (2, 3), (3, 4), (4, 5), (5, 6), (7, 6), (7, 8), (8, 9), (9, 10), (11, 10), (12, 10)]
  NONFILL pair (6, 8) lines [-2, 2] (m_t=1, m_r=2) in 2048 orientations, e.g.
      [(0, 2), (1, 2), (2, 3), (3, 4), (4, 5), (5, 6), (6, 7), (8, 7), (8, 9), (9, 10), (10, 11), (10, 12)]
      [(0, 2), (1, 2), (2, 3), (3, 4), (4, 5), (5, 6), (6, 7), (8, 7), (8, 9), (9, 10), (10, 11), (12, 10)]
      [(0, 2), (1, 2), (2, 3), (3, 4), (4, 5), (5, 6), (6, 7), (8, 7), (8, 9), (9, 10), (11, 10), (10, 12)]
      [(0, 2), (1, 2), (2, 3), (3, 4), (4, 5), (5, 6), (6, 7), (8, 7), (8, 9), (9, 10), (11, 10), (12, 10)]
  NONFILL pair (7, 9) lines [-2, 2] (m_t=1, m_r=2) in 2048 orientations, e.g.
      [(0, 2), (1, 2), (2, 3), (3, 4), (4, 5), (5, 6), (6, 7), (7, 8), (9, 8), (9, 10), (10, 11), (10, 12)]
      [(0, 2), (1, 2), (2, 3), (3, 4), (4, 5), (5, 6), (6, 7), (7, 8), (9, 8), (9, 10), (10, 11), (12, 10)]
      [(0, 2), (1, 2), (2, 3), (3, 4), (4, 5), (5, 6), (6, 7), (7, 8), (9, 8), (9, 10), (11, 10), (10, 12)]
      [(0, 2), (1, 2), (2, 3), (3, 4), (4, 5), (5, 6), (6, 7), (7, 8), (9, 8), (9, 10), (11, 10), (12, 10)]
  NONFILL pair (8, 10) lines [-2, 2] (m_t=1, m_r=2) in 2048 orientations, e.g.
      [(0, 2), (1, 2), (2, 3), (3, 4), (4, 5), (5, 6), (6, 7), (7, 8), (8, 9), (10, 9), (10, 11), (10, 12)]
      [(0, 2), (1, 2), (2, 3), (3, 4), (4, 5), (5, 6), (6, 7), (7, 8), (8, 9), (10, 9), (10, 11), (12, 10)]
      [(0, 2), (1, 2), (2, 3), (3, 4), (4, 5), (5, 6), (6, 7), (7, 8), (8, 9), (10, 9), (11, 10), (10, 12)]
      [(0, 2), (1, 2), (2, 3), (3, 4), (4, 5), (5, 6), (6, 7), (7, 8), (8, 9), (10, 9), (11, 10), (12, 10)]

===== D~_13 =====
  n=14 delta=(1, 1, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 1, 1) box_roots=312 banded_pairs=51 orientations=8192
  outcome signatures (nonfill pattern -> #orientations):
       32 x  ALL FILL
       32 x  pair (9, 11) misses [-2, 2]
       32 x  pair (8, 10) misses [-2, 2]; pair (9, 11) misses [-2, 2]
       32 x  pair (8, 10) misses [-2, 2]
       32 x  pair (7, 9) misses [-2, 2]; pair (8, 10) misses [-2, 2]
       32 x  pair (7, 9) misses [-2, 2]; pair (8, 10) misses [-2, 2]; pair (9, 11) misses [-2, 2]
       32 x  pair (7, 9) misses [-2, 2]; pair (9, 11) misses [-2, 2]
       32 x  pair (7, 9) misses [-2, 2]
       32 x  pair (6, 8) misses [-2, 2]; pair (7, 9) misses [-2, 2]
       32 x  pair (6, 8) misses [-2, 2]; pair (7, 9) misses [-2, 2]; pair (9, 11) misses [-2, 2]
       32 x  pair (6, 8) misses [-2, 2]; pair (7, 9) misses [-2, 2]; pair (8, 10) misses [-2, 2]; pair (9, 11) misses [-2, 2]
       32 x  pair (6, 8) misses [-2, 2]; pair (7, 9) misses [-2, 2]; pair (8, 10) misses [-2, 2]
       32 x  pair (6, 8) misses [-2, 2]; pair (8, 10) misses [-2, 2]
       32 x  pair (6, 8) misses [-2, 2]; pair (8, 10) misses [-2, 2]; pair (9, 11) misses [-2, 2]
       32 x  pair (6, 8) misses [-2, 2]; pair (9, 11) misses [-2, 2]
       32 x  pair (6, 8) misses [-2, 2]
       32 x  pair (5, 7) misses [-2, 2]; pair (6, 8) misses [-2, 2]
       32 x  pair (5, 7) misses [-2, 2]; pair (6, 8) misses [-2, 2]; pair (9, 11) misses [-2, 2]
       32 x  pair (5, 7) misses [-2, 2]; pair (6, 8) misses [-2, 2]; pair (8, 10) misses [-2, 2]; pair (9, 11) misses [-2, 2]
       32 x  pair (5, 7) misses [-2, 2]; pair (6, 8) misses [-2, 2]; pair (8, 10) misses [-2, 2]
       32 x  pair (5, 7) misses [-2, 2]; pair (6, 8) misses [-2, 2]; pair (7, 9) misses [-2, 2]; pair (8, 10) misses [-2, 2]
       32 x  pair (5, 7) misses [-2, 2]; pair (6, 8) misses [-2, 2]; pair (7, 9) misses [-2, 2]; pair (8, 10) misses [-2, 2]; pair (9, 11) misses [-2, 2]
       32 x  pair (5, 7) misses [-2, 2]; pair (6, 8) misses [-2, 2]; pair (7, 9) misses [-2, 2]; pair (9, 11) misses [-2, 2]
       32 x  pair (5, 7) misses [-2, 2]; pair (6, 8) misses [-2, 2]; pair (7, 9) misses [-2, 2]
       32 x  pair (5, 7) misses [-2, 2]; pair (7, 9) misses [-2, 2]
       32 x  pair (5, 7) misses [-2, 2]; pair (7, 9) misses [-2, 2]; pair (9, 11) misses [-2, 2]
       32 x  pair (5, 7) misses [-2, 2]; pair (7, 9) misses [-2, 2]; pair (8, 10) misses [-2, 2]; pair (9, 11) misses [-2, 2]
       32 x  pair (5, 7) misses [-2, 2]; pair (7, 9) misses [-2, 2]; pair (8, 10) misses [-2, 2]
       32 x  pair (5, 7) misses [-2, 2]; pair (8, 10) misses [-2, 2]
       32 x  pair (5, 7) misses [-2, 2]; pair (8, 10) misses [-2, 2]; pair (9, 11) misses [-2, 2]
       32 x  pair (5, 7) misses [-2, 2]; pair (9, 11) misses [-2, 2]
       32 x  pair (5, 7) misses [-2, 2]
       32 x  pair (4, 6) misses [-2, 2]; pair (5, 7) misses [-2, 2]
       32 x  pair (4, 6) misses [-2, 2]; pair (5, 7) misses [-2, 2]; pair (9, 11) misses [-2, 2]
       32 x  pair (4, 6) misses [-2, 2]; pair (5, 7) misses [-2, 2]; pair (8, 10) misses [-2, 2]; pair (9, 11) misses [-2, 2]
       32 x  pair (4, 6) misses [-2, 2]; pair (5, 7) misses [-2, 2]; pair (8, 10) misses [-2, 2]
       32 x  pair (4, 6) misses [-2, 2]; pair (5, 7) misses [-2, 2]; pair (7, 9) misses [-2, 2]; pair (8, 10) misses [-2, 2]
       32 x  pair (4, 6) misses [-2, 2]; pair (5, 7) misses [-2, 2]; pair (7, 9) misses [-2, 2]; pair (8, 10) misses [-2, 2]; pair (9, 11) misses [-2, 2]
       32 x  pair (4, 6) misses [-2, 2]; pair (5, 7) misses [-2, 2]; pair (7, 9) misses [-2, 2]; pair (9, 11) misses [-2, 2]
       32 x  pair (4, 6) misses [-2, 2]; pair (5, 7) misses [-2, 2]; pair (7, 9) misses [-2, 2]
       32 x  pair (4, 6) misses [-2, 2]; pair (5, 7) misses [-2, 2]; pair (6, 8) misses [-2, 2]; pair (7, 9) misses [-2, 2]
       32 x  pair (4, 6) misses [-2, 2]; pair (5, 7) misses [-2, 2]; pair (6, 8) misses [-2, 2]; pair (7, 9) misses [-2, 2]; pair (9, 11) misses [-2, 2]
       32 x  pair (4, 6) misses [-2, 2]; pair (5, 7) misses [-2, 2]; pair (6, 8) misses [-2, 2]; pair (7, 9) misses [-2, 2]; pair (8, 10) misses [-2, 2]; pair (9, 11) misses [-2, 2]
       32 x  pair (4, 6) misses [-2, 2]; pair (5, 7) misses [-2, 2]; pair (6, 8) misses [-2, 2]; pair (7, 9) misses [-2, 2]; pair (8, 10) misses [-2, 2]
       32 x  pair (4, 6) misses [-2, 2]; pair (5, 7) misses [-2, 2]; pair (6, 8) misses [-2, 2]; pair (8, 10) misses [-2, 2]
       32 x  pair (4, 6) misses [-2, 2]; pair (5, 7) misses [-2, 2]; pair (6, 8) misses [-2, 2]; pair (8, 10) misses [-2, 2]; pair (9, 11) misses [-2, 2]
       32 x  pair (4, 6) misses [-2, 2]; pair (5, 7) misses [-2, 2]; pair (6, 8) misses [-2, 2]; pair (9, 11) misses [-2, 2]
       32 x  pair (4, 6) misses [-2, 2]; pair (5, 7) misses [-2, 2]; pair (6, 8) misses [-2, 2]
       32 x  pair (4, 6) misses [-2, 2]; pair (6, 8) misses [-2, 2]
       32 x  pair (4, 6) misses [-2, 2]; pair (6, 8) misses [-2, 2]; pair (9, 11) misses [-2, 2]
       32 x  pair (4, 6) misses [-2, 2]; pair (6, 8) misses [-2, 2]; pair (8, 10) misses [-2, 2]; pair (9, 11) misses [-2, 2]
       32 x  pair (4, 6) misses [-2, 2]; pair (6, 8) misses [-2, 2]; pair (8, 10) misses [-2, 2]
       32 x  pair (4, 6) misses [-2, 2]; pair (6, 8) misses [-2, 2]; pair (7, 9) misses [-2, 2]; pair (8, 10) misses [-2, 2]
       32 x  pair (4, 6) misses [-2, 2]; pair (6, 8) misses [-2, 2]; pair (7, 9) misses [-2, 2]; pair (8, 10) misses [-2, 2]; pair (9, 11) misses [-2, 2]
       32 x  pair (4, 6) misses [-2, 2]; pair (6, 8) misses [-2, 2]; pair (7, 9) misses [-2, 2]; pair (9, 11) misses [-2, 2]
       32 x  pair (4, 6) misses [-2, 2]; pair (6, 8) misses [-2, 2]; pair (7, 9) misses [-2, 2]
       32 x  pair (4, 6) misses [-2, 2]; pair (7, 9) misses [-2, 2]
       32 x  pair (4, 6) misses [-2, 2]; pair (7, 9) misses [-2, 2]; pair (9, 11) misses [-2, 2]
       32 x  pair (4, 6) misses [-2, 2]; pair (7, 9) misses [-2, 2]; pair (8, 10) misses [-2, 2]; pair (9, 11) misses [-2, 2]
       32 x  pair (4, 6) misses [-2, 2]; pair (7, 9) misses [-2, 2]; pair (8, 10) misses [-2, 2]
       32 x  pair (4, 6) misses [-2, 2]; pair (8, 10) misses [-2, 2]
       32 x  pair (4, 6) misses [-2, 2]; pair (8, 10) misses [-2, 2]; pair (9, 11) misses [-2, 2]
       32 x  pair (4, 6) misses [-2, 2]; pair (9, 11) misses [-2, 2]
       32 x  pair (4, 6) misses [-2, 2]
       32 x  pair (3, 5) misses [-2, 2]; pair (4, 6) misses [-2, 2]
       32 x  pair (3, 5) misses [-2, 2]; pair (4, 6) misses [-2, 2]; pair (9, 11) misses [-2, 2]
       32 x  pair (3, 5) misses [-2, 2]; pair (4, 6) misses [-2, 2]; pair (8, 10) misses [-2, 2]; pair (9, 11) misses [-2, 2]
       32 x  pair (3, 5) misses [-2, 2]; pair (4, 6) misses [-2, 2]; pair (8, 10) misses [-2, 2]
       32 x  pair (3, 5) misses [-2, 2]; pair (4, 6) misses [-2, 2]; pair (7, 9) misses [-2, 2]; pair (8, 10) misses [-2, 2]
       32 x  pair (3, 5) misses [-2, 2]; pair (4, 6) misses [-2, 2]; pair (7, 9) misses [-2, 2]; pair (8, 10) misses [-2, 2]; pair (9, 11) misses [-2, 2]
       32 x  pair (3, 5) misses [-2, 2]; pair (4, 6) misses [-2, 2]; pair (7, 9) misses [-2, 2]; pair (9, 11) misses [-2, 2]
       32 x  pair (3, 5) misses [-2, 2]; pair (4, 6) misses [-2, 2]; pair (7, 9) misses [-2, 2]
       32 x  pair (3, 5) misses [-2, 2]; pair (4, 6) misses [-2, 2]; pair (6, 8) misses [-2, 2]; pair (7, 9) misses [-2, 2]
       32 x  pair (3, 5) misses [-2, 2]; pair (4, 6) misses [-2, 2]; pair (6, 8) misses [-2, 2]; pair (7, 9) misses [-2, 2]; pair (9, 11) misses [-2, 2]
       32 x  pair (3, 5) misses [-2, 2]; pair (4, 6) misses [-2, 2]; pair (6, 8) misses [-2, 2]; pair (7, 9) misses [-2, 2]; pair (8, 10) misses [-2, 2]; pair (9, 11) misses [-2, 2]
       32 x  pair (3, 5) misses [-2, 2]; pair (4, 6) misses [-2, 2]; pair (6, 8) misses [-2, 2]; pair (7, 9) misses [-2, 2]; pair (8, 10) misses [-2, 2]
       32 x  pair (3, 5) misses [-2, 2]; pair (4, 6) misses [-2, 2]; pair (6, 8) misses [-2, 2]; pair (8, 10) misses [-2, 2]
       32 x  pair (3, 5) misses [-2, 2]; pair (4, 6) misses [-2, 2]; pair (6, 8) misses [-2, 2]; pair (8, 10) misses [-2, 2]; pair (9, 11) misses [-2, 2]
       32 x  pair (3, 5) misses [-2, 2]; pair (4, 6) misses [-2, 2]; pair (6, 8) misses [-2, 2]; pair (9, 11) misses [-2, 2]
       32 x  pair (3, 5) misses [-2, 2]; pair (4, 6) misses [-2, 2]; pair (6, 8) misses [-2, 2]
       32 x  pair (3, 5) misses [-2, 2]; pair (4, 6) misses [-2, 2]; pair (5, 7) misses [-2, 2]; pair (6, 8) misses [-2, 2]
       32 x  pair (3, 5) misses [-2, 2]; pair (4, 6) misses [-2, 2]; pair (5, 7) misses [-2, 2]; pair (6, 8) misses [-2, 2]; pair (9, 11) misses [-2, 2]
       32 x  pair (3, 5) misses [-2, 2]; pair (4, 6) misses [-2, 2]; pair (5, 7) misses [-2, 2]; pair (6, 8) misses [-2, 2]; pair (8, 10) misses [-2, 2]; pair (9, 11) misses [-2, 2]
       32 x  pair (3, 5) misses [-2, 2]; pair (4, 6) misses [-2, 2]; pair (5, 7) misses [-2, 2]; pair (6, 8) misses [-2, 2]; pair (8, 10) misses [-2, 2]
       32 x  pair (3, 5) misses [-2, 2]; pair (4, 6) misses [-2, 2]; pair (5, 7) misses [-2, 2]; pair (6, 8) misses [-2, 2]; pair (7, 9) misses [-2, 2]; pair (8, 10) misses [-2, 2]
       32 x  pair (3, 5) misses [-2, 2]; pair (4, 6) misses [-2, 2]; pair (5, 7) misses [-2, 2]; pair (6, 8) misses [-2, 2]; pair (7, 9) misses [-2, 2]; pair (8, 10) misses [-2, 2]; pair (9, 11) misses [-2, 2]
       32 x  pair (3, 5) misses [-2, 2]; pair (4, 6) misses [-2, 2]; pair (5, 7) misses [-2, 2]; pair (6, 8) misses [-2, 2]; pair (7, 9) misses [-2, 2]; pair (9, 11) misses [-2, 2]
       32 x  pair (3, 5) misses [-2, 2]; pair (4, 6) misses [-2, 2]; pair (5, 7) misses [-2, 2]; pair (6, 8) misses [-2, 2]; pair (7, 9) misses [-2, 2]
       32 x  pair (3, 5) misses [-2, 2]; pair (4, 6) misses [-2, 2]; pair (5, 7) misses [-2, 2]; pair (7, 9) misses [-2, 2]
       32 x  pair (3, 5) misses [-2, 2]; pair (4, 6) misses [-2, 2]; pair (5, 7) misses [-2, 2]; pair (7, 9) misses [-2, 2]; pair (9, 11) misses [-2, 2]
       32 x  pair (3, 5) misses [-2, 2]; pair (4, 6) misses [-2, 2]; pair (5, 7) misses [-2, 2]; pair (7, 9) misses [-2, 2]; pair (8, 10) misses [-2, 2]; pair (9, 11) misses [-2, 2]
       32 x  pair (3, 5) misses [-2, 2]; pair (4, 6) misses [-2, 2]; pair (5, 7) misses [-2, 2]; pair (7, 9) misses [-2, 2]; pair (8, 10) misses [-2, 2]
       32 x  pair (3, 5) misses [-2, 2]; pair (4, 6) misses [-2, 2]; pair (5, 7) misses [-2, 2]; pair (8, 10) misses [-2, 2]
       32 x  pair (3, 5) misses [-2, 2]; pair (4, 6) misses [-2, 2]; pair (5, 7) misses [-2, 2]; pair (8, 10) misses [-2, 2]; pair (9, 11) misses [-2, 2]
       32 x  pair (3, 5) misses [-2, 2]; pair (4, 6) misses [-2, 2]; pair (5, 7) misses [-2, 2]; pair (9, 11) misses [-2, 2]
       32 x  pair (3, 5) misses [-2, 2]; pair (4, 6) misses [-2, 2]; pair (5, 7) misses [-2, 2]
       32 x  pair (3, 5) misses [-2, 2]; pair (5, 7) misses [-2, 2]
       32 x  pair (3, 5) misses [-2, 2]; pair (5, 7) misses [-2, 2]; pair (9, 11) misses [-2, 2]
       32 x  pair (3, 5) misses [-2, 2]; pair (5, 7) misses [-2, 2]; pair (8, 10) misses [-2, 2]; pair (9, 11) misses [-2, 2]
       32 x  pair (3, 5) misses [-2, 2]; pair (5, 7) misses [-2, 2]; pair (8, 10) misses [-2, 2]
       32 x  pair (3, 5) misses [-2, 2]; pair (5, 7) misses [-2, 2]; pair (7, 9) misses [-2, 2]; pair (8, 10) misses [-2, 2]
       32 x  pair (3, 5) misses [-2, 2]; pair (5, 7) misses [-2, 2]; pair (7, 9) misses [-2, 2]; pair (8, 10) misses [-2, 2]; pair (9, 11) misses [-2, 2]
       32 x  pair (3, 5) misses [-2, 2]; pair (5, 7) misses [-2, 2]; pair (7, 9) misses [-2, 2]; pair (9, 11) misses [-2, 2]
       32 x  pair (3, 5) misses [-2, 2]; pair (5, 7) misses [-2, 2]; pair (7, 9) misses [-2, 2]
       32 x  pair (3, 5) misses [-2, 2]; pair (5, 7) misses [-2, 2]; pair (6, 8) misses [-2, 2]; pair (7, 9) misses [-2, 2]
       32 x  pair (3, 5) misses [-2, 2]; pair (5, 7) misses [-2, 2]; pair (6, 8) misses [-2, 2]; pair (7, 9) misses [-2, 2]; pair (9, 11) misses [-2, 2]
       32 x  pair (3, 5) misses [-2, 2]; pair (5, 7) misses [-2, 2]; pair (6, 8) misses [-2, 2]; pair (7, 9) misses [-2, 2]; pair (8, 10) misses [-2, 2]; pair (9, 11) misses [-2, 2]
       32 x  pair (3, 5) misses [-2, 2]; pair (5, 7) misses [-2, 2]; pair (6, 8) misses [-2, 2]; pair (7, 9) misses [-2, 2]; pair (8, 10) misses [-2, 2]
       32 x  pair (3, 5) misses [-2, 2]; pair (5, 7) misses [-2, 2]; pair (6, 8) misses [-2, 2]; pair (8, 10) misses [-2, 2]
       32 x  pair (3, 5) misses [-2, 2]; pair (5, 7) misses [-2, 2]; pair (6, 8) misses [-2, 2]; pair (8, 10) misses [-2, 2]; pair (9, 11) misses [-2, 2]
       32 x  pair (3, 5) misses [-2, 2]; pair (5, 7) misses [-2, 2]; pair (6, 8) misses [-2, 2]; pair (9, 11) misses [-2, 2]
       32 x  pair (3, 5) misses [-2, 2]; pair (5, 7) misses [-2, 2]; pair (6, 8) misses [-2, 2]
       32 x  pair (3, 5) misses [-2, 2]; pair (6, 8) misses [-2, 2]
       32 x  pair (3, 5) misses [-2, 2]; pair (6, 8) misses [-2, 2]; pair (9, 11) misses [-2, 2]
       32 x  pair (3, 5) misses [-2, 2]; pair (6, 8) misses [-2, 2]; pair (8, 10) misses [-2, 2]; pair (9, 11) misses [-2, 2]
       32 x  pair (3, 5) misses [-2, 2]; pair (6, 8) misses [-2, 2]; pair (8, 10) misses [-2, 2]
       32 x  pair (3, 5) misses [-2, 2]; pair (6, 8) misses [-2, 2]; pair (7, 9) misses [-2, 2]; pair (8, 10) misses [-2, 2]
       32 x  pair (3, 5) misses [-2, 2]; pair (6, 8) misses [-2, 2]; pair (7, 9) misses [-2, 2]; pair (8, 10) misses [-2, 2]; pair (9, 11) misses [-2, 2]
       32 x  pair (3, 5) misses [-2, 2]; pair (6, 8) misses [-2, 2]; pair (7, 9) misses [-2, 2]; pair (9, 11) misses [-2, 2]
       32 x  pair (3, 5) misses [-2, 2]; pair (6, 8) misses [-2, 2]; pair (7, 9) misses [-2, 2]
       32 x  pair (3, 5) misses [-2, 2]; pair (7, 9) misses [-2, 2]
       32 x  pair (3, 5) misses [-2, 2]; pair (7, 9) misses [-2, 2]; pair (9, 11) misses [-2, 2]
       32 x  pair (3, 5) misses [-2, 2]; pair (7, 9) misses [-2, 2]; pair (8, 10) misses [-2, 2]; pair (9, 11) misses [-2, 2]
       32 x  pair (3, 5) misses [-2, 2]; pair (7, 9) misses [-2, 2]; pair (8, 10) misses [-2, 2]
       32 x  pair (3, 5) misses [-2, 2]; pair (8, 10) misses [-2, 2]
       32 x  pair (3, 5) misses [-2, 2]; pair (8, 10) misses [-2, 2]; pair (9, 11) misses [-2, 2]
       32 x  pair (3, 5) misses [-2, 2]; pair (9, 11) misses [-2, 2]
       32 x  pair (3, 5) misses [-2, 2]
       32 x  pair (2, 4) misses [-2, 2]; pair (3, 5) misses [-2, 2]
       32 x  pair (2, 4) misses [-2, 2]; pair (3, 5) misses [-2, 2]; pair (9, 11) misses [-2, 2]
       32 x  pair (2, 4) misses [-2, 2]; pair (3, 5) misses [-2, 2]; pair (8, 10) misses [-2, 2]; pair (9, 11) misses [-2, 2]
       32 x  pair (2, 4) misses [-2, 2]; pair (3, 5) misses [-2, 2]; pair (8, 10) misses [-2, 2]
       32 x  pair (2, 4) misses [-2, 2]; pair (3, 5) misses [-2, 2]; pair (7, 9) misses [-2, 2]; pair (8, 10) misses [-2, 2]
       32 x  pair (2, 4) misses [-2, 2]; pair (3, 5) misses [-2, 2]; pair (7, 9) misses [-2, 2]; pair (8, 10) misses [-2, 2]; pair (9, 11) misses [-2, 2]
       32 x  pair (2, 4) misses [-2, 2]; pair (3, 5) misses [-2, 2]; pair (7, 9) misses [-2, 2]; pair (9, 11) misses [-2, 2]
       32 x  pair (2, 4) misses [-2, 2]; pair (3, 5) misses [-2, 2]; pair (7, 9) misses [-2, 2]
       32 x  pair (2, 4) misses [-2, 2]; pair (3, 5) misses [-2, 2]; pair (6, 8) misses [-2, 2]; pair (7, 9) misses [-2, 2]
       32 x  pair (2, 4) misses [-2, 2]; pair (3, 5) misses [-2, 2]; pair (6, 8) misses [-2, 2]; pair (7, 9) misses [-2, 2]; pair (9, 11) misses [-2, 2]
       32 x  pair (2, 4) misses [-2, 2]; pair (3, 5) misses [-2, 2]; pair (6, 8) misses [-2, 2]; pair (7, 9) misses [-2, 2]; pair (8, 10) misses [-2, 2]; pair (9, 11) misses [-2, 2]
       32 x  pair (2, 4) misses [-2, 2]; pair (3, 5) misses [-2, 2]; pair (6, 8) misses [-2, 2]; pair (7, 9) misses [-2, 2]; pair (8, 10) misses [-2, 2]
       32 x  pair (2, 4) misses [-2, 2]; pair (3, 5) misses [-2, 2]; pair (6, 8) misses [-2, 2]; pair (8, 10) misses [-2, 2]
       32 x  pair (2, 4) misses [-2, 2]; pair (3, 5) misses [-2, 2]; pair (6, 8) misses [-2, 2]; pair (8, 10) misses [-2, 2]; pair (9, 11) misses [-2, 2]
       32 x  pair (2, 4) misses [-2, 2]; pair (3, 5) misses [-2, 2]; pair (6, 8) misses [-2, 2]; pair (9, 11) misses [-2, 2]
       32 x  pair (2, 4) misses [-2, 2]; pair (3, 5) misses [-2, 2]; pair (6, 8) misses [-2, 2]
       32 x  pair (2, 4) misses [-2, 2]; pair (3, 5) misses [-2, 2]; pair (5, 7) misses [-2, 2]; pair (6, 8) misses [-2, 2]
       32 x  pair (2, 4) misses [-2, 2]; pair (3, 5) misses [-2, 2]; pair (5, 7) misses [-2, 2]; pair (6, 8) misses [-2, 2]; pair (9, 11) misses [-2, 2]
       32 x  pair (2, 4) misses [-2, 2]; pair (3, 5) misses [-2, 2]; pair (5, 7) misses [-2, 2]; pair (6, 8) misses [-2, 2]; pair (8, 10) misses [-2, 2]; pair (9, 11) misses [-2, 2]
       32 x  pair (2, 4) misses [-2, 2]; pair (3, 5) misses [-2, 2]; pair (5, 7) misses [-2, 2]; pair (6, 8) misses [-2, 2]; pair (8, 10) misses [-2, 2]
       32 x  pair (2, 4) misses [-2, 2]; pair (3, 5) misses [-2, 2]; pair (5, 7) misses [-2, 2]; pair (6, 8) misses [-2, 2]; pair (7, 9) misses [-2, 2]; pair (8, 10) misses [-2, 2]
       32 x  pair (2, 4) misses [-2, 2]; pair (3, 5) misses [-2, 2]; pair (5, 7) misses [-2, 2]; pair (6, 8) misses [-2, 2]; pair (7, 9) misses [-2, 2]; pair (8, 10) misses [-2, 2]; pair (9, 11) misses [-2, 2]
       32 x  pair (2, 4) misses [-2, 2]; pair (3, 5) misses [-2, 2]; pair (5, 7) misses [-2, 2]; pair (6, 8) misses [-2, 2]; pair (7, 9) misses [-2, 2]; pair (9, 11) misses [-2, 2]
       32 x  pair (2, 4) misses [-2, 2]; pair (3, 5) misses [-2, 2]; pair (5, 7) misses [-2, 2]; pair (6, 8) misses [-2, 2]; pair (7, 9) misses [-2, 2]
       32 x  pair (2, 4) misses [-2, 2]; pair (3, 5) misses [-2, 2]; pair (5, 7) misses [-2, 2]; pair (7, 9) misses [-2, 2]
       32 x  pair (2, 4) misses [-2, 2]; pair (3, 5) misses [-2, 2]; pair (5, 7) misses [-2, 2]; pair (7, 9) misses [-2, 2]; pair (9, 11) misses [-2, 2]
       32 x  pair (2, 4) misses [-2, 2]; pair (3, 5) misses [-2, 2]; pair (5, 7) misses [-2, 2]; pair (7, 9) misses [-2, 2]; pair (8, 10) misses [-2, 2]; pair (9, 11) misses [-2, 2]
       32 x  pair (2, 4) misses [-2, 2]; pair (3, 5) misses [-2, 2]; pair (5, 7) misses [-2, 2]; pair (7, 9) misses [-2, 2]; pair (8, 10) misses [-2, 2]
       32 x  pair (2, 4) misses [-2, 2]; pair (3, 5) misses [-2, 2]; pair (5, 7) misses [-2, 2]; pair (8, 10) misses [-2, 2]
       32 x  pair (2, 4) misses [-2, 2]; pair (3, 5) misses [-2, 2]; pair (5, 7) misses [-2, 2]; pair (8, 10) misses [-2, 2]; pair (9, 11) misses [-2, 2]
       32 x  pair (2, 4) misses [-2, 2]; pair (3, 5) misses [-2, 2]; pair (5, 7) misses [-2, 2]; pair (9, 11) misses [-2, 2]
       32 x  pair (2, 4) misses [-2, 2]; pair (3, 5) misses [-2, 2]; pair (5, 7) misses [-2, 2]
       32 x  pair (2, 4) misses [-2, 2]; pair (3, 5) misses [-2, 2]; pair (4, 6) misses [-2, 2]; pair (5, 7) misses [-2, 2]
       32 x  pair (2, 4) misses [-2, 2]; pair (3, 5) misses [-2, 2]; pair (4, 6) misses [-2, 2]; pair (5, 7) misses [-2, 2]; pair (9, 11) misses [-2, 2]
       32 x  pair (2, 4) misses [-2, 2]; pair (3, 5) misses [-2, 2]; pair (4, 6) misses [-2, 2]; pair (5, 7) misses [-2, 2]; pair (8, 10) misses [-2, 2]; pair (9, 11) misses [-2, 2]
       32 x  pair (2, 4) misses [-2, 2]; pair (3, 5) misses [-2, 2]; pair (4, 6) misses [-2, 2]; pair (5, 7) misses [-2, 2]; pair (8, 10) misses [-2, 2]
       32 x  pair (2, 4) misses [-2, 2]; pair (3, 5) misses [-2, 2]; pair (4, 6) misses [-2, 2]; pair (5, 7) misses [-2, 2]; pair (7, 9) misses [-2, 2]; pair (8, 10) misses [-2, 2]
       32 x  pair (2, 4) misses [-2, 2]; pair (3, 5) misses [-2, 2]; pair (4, 6) misses [-2, 2]; pair (5, 7) misses [-2, 2]; pair (7, 9) misses [-2, 2]; pair (8, 10) misses [-2, 2]; pair (9, 11) misses [-2, 2]
       32 x  pair (2, 4) misses [-2, 2]; pair (3, 5) misses [-2, 2]; pair (4, 6) misses [-2, 2]; pair (5, 7) misses [-2, 2]; pair (7, 9) misses [-2, 2]; pair (9, 11) misses [-2, 2]
       32 x  pair (2, 4) misses [-2, 2]; pair (3, 5) misses [-2, 2]; pair (4, 6) misses [-2, 2]; pair (5, 7) misses [-2, 2]; pair (7, 9) misses [-2, 2]
       32 x  pair (2, 4) misses [-2, 2]; pair (3, 5) misses [-2, 2]; pair (4, 6) misses [-2, 2]; pair (5, 7) misses [-2, 2]; pair (6, 8) misses [-2, 2]; pair (7, 9) misses [-2, 2]
       32 x  pair (2, 4) misses [-2, 2]; pair (3, 5) misses [-2, 2]; pair (4, 6) misses [-2, 2]; pair (5, 7) misses [-2, 2]; pair (6, 8) misses [-2, 2]; pair (7, 9) misses [-2, 2]; pair (9, 11) misses [-2, 2]
       32 x  pair (2, 4) misses [-2, 2]; pair (3, 5) misses [-2, 2]; pair (4, 6) misses [-2, 2]; pair (5, 7) misses [-2, 2]; pair (6, 8) misses [-2, 2]; pair (7, 9) misses [-2, 2]; pair (8, 10) misses [-2, 2]; pair (9, 11) misses [-2, 2]
       32 x  pair (2, 4) misses [-2, 2]; pair (3, 5) misses [-2, 2]; pair (4, 6) misses [-2, 2]; pair (5, 7) misses [-2, 2]; pair (6, 8) misses [-2, 2]; pair (7, 9) misses [-2, 2]; pair (8, 10) misses [-2, 2]
       32 x  pair (2, 4) misses [-2, 2]; pair (3, 5) misses [-2, 2]; pair (4, 6) misses [-2, 2]; pair (5, 7) misses [-2, 2]; pair (6, 8) misses [-2, 2]; pair (8, 10) misses [-2, 2]
       32 x  pair (2, 4) misses [-2, 2]; pair (3, 5) misses [-2, 2]; pair (4, 6) misses [-2, 2]; pair (5, 7) misses [-2, 2]; pair (6, 8) misses [-2, 2]; pair (8, 10) misses [-2, 2]; pair (9, 11) misses [-2, 2]
       32 x  pair (2, 4) misses [-2, 2]; pair (3, 5) misses [-2, 2]; pair (4, 6) misses [-2, 2]; pair (5, 7) misses [-2, 2]; pair (6, 8) misses [-2, 2]; pair (9, 11) misses [-2, 2]
       32 x  pair (2, 4) misses [-2, 2]; pair (3, 5) misses [-2, 2]; pair (4, 6) misses [-2, 2]; pair (5, 7) misses [-2, 2]; pair (6, 8) misses [-2, 2]
       32 x  pair (2, 4) misses [-2, 2]; pair (3, 5) misses [-2, 2]; pair (4, 6) misses [-2, 2]; pair (6, 8) misses [-2, 2]
       32 x  pair (2, 4) misses [-2, 2]; pair (3, 5) misses [-2, 2]; pair (4, 6) misses [-2, 2]; pair (6, 8) misses [-2, 2]; pair (9, 11) misses [-2, 2]
       32 x  pair (2, 4) misses [-2, 2]; pair (3, 5) misses [-2, 2]; pair (4, 6) misses [-2, 2]; pair (6, 8) misses [-2, 2]; pair (8, 10) misses [-2, 2]; pair (9, 11) misses [-2, 2]
       32 x  pair (2, 4) misses [-2, 2]; pair (3, 5) misses [-2, 2]; pair (4, 6) misses [-2, 2]; pair (6, 8) misses [-2, 2]; pair (8, 10) misses [-2, 2]
       32 x  pair (2, 4) misses [-2, 2]; pair (3, 5) misses [-2, 2]; pair (4, 6) misses [-2, 2]; pair (6, 8) misses [-2, 2]; pair (7, 9) misses [-2, 2]; pair (8, 10) misses [-2, 2]
       32 x  pair (2, 4) misses [-2, 2]; pair (3, 5) misses [-2, 2]; pair (4, 6) misses [-2, 2]; pair (6, 8) misses [-2, 2]; pair (7, 9) misses [-2, 2]; pair (8, 10) misses [-2, 2]; pair (9, 11) misses [-2, 2]
       32 x  pair (2, 4) misses [-2, 2]; pair (3, 5) misses [-2, 2]; pair (4, 6) misses [-2, 2]; pair (6, 8) misses [-2, 2]; pair (7, 9) misses [-2, 2]; pair (9, 11) misses [-2, 2]
       32 x  pair (2, 4) misses [-2, 2]; pair (3, 5) misses [-2, 2]; pair (4, 6) misses [-2, 2]; pair (6, 8) misses [-2, 2]; pair (7, 9) misses [-2, 2]
       32 x  pair (2, 4) misses [-2, 2]; pair (3, 5) misses [-2, 2]; pair (4, 6) misses [-2, 2]; pair (7, 9) misses [-2, 2]
       32 x  pair (2, 4) misses [-2, 2]; pair (3, 5) misses [-2, 2]; pair (4, 6) misses [-2, 2]; pair (7, 9) misses [-2, 2]; pair (9, 11) misses [-2, 2]
       32 x  pair (2, 4) misses [-2, 2]; pair (3, 5) misses [-2, 2]; pair (4, 6) misses [-2, 2]; pair (7, 9) misses [-2, 2]; pair (8, 10) misses [-2, 2]; pair (9, 11) misses [-2, 2]
       32 x  pair (2, 4) misses [-2, 2]; pair (3, 5) misses [-2, 2]; pair (4, 6) misses [-2, 2]; pair (7, 9) misses [-2, 2]; pair (8, 10) misses [-2, 2]
       32 x  pair (2, 4) misses [-2, 2]; pair (3, 5) misses [-2, 2]; pair (4, 6) misses [-2, 2]; pair (8, 10) misses [-2, 2]
       32 x  pair (2, 4) misses [-2, 2]; pair (3, 5) misses [-2, 2]; pair (4, 6) misses [-2, 2]; pair (8, 10) misses [-2, 2]; pair (9, 11) misses [-2, 2]
       32 x  pair (2, 4) misses [-2, 2]; pair (3, 5) misses [-2, 2]; pair (4, 6) misses [-2, 2]; pair (9, 11) misses [-2, 2]
       32 x  pair (2, 4) misses [-2, 2]; pair (3, 5) misses [-2, 2]; pair (4, 6) misses [-2, 2]
       32 x  pair (2, 4) misses [-2, 2]; pair (4, 6) misses [-2, 2]
       32 x  pair (2, 4) misses [-2, 2]; pair (4, 6) misses [-2, 2]; pair (9, 11) misses [-2, 2]
       32 x  pair (2, 4) misses [-2, 2]; pair (4, 6) misses [-2, 2]; pair (8, 10) misses [-2, 2]; pair (9, 11) misses [-2, 2]
       32 x  pair (2, 4) misses [-2, 2]; pair (4, 6) misses [-2, 2]; pair (8, 10) misses [-2, 2]
       32 x  pair (2, 4) misses [-2, 2]; pair (4, 6) misses [-2, 2]; pair (7, 9) misses [-2, 2]; pair (8, 10) misses [-2, 2]
       32 x  pair (2, 4) misses [-2, 2]; pair (4, 6) misses [-2, 2]; pair (7, 9) misses [-2, 2]; pair (8, 10) misses [-2, 2]; pair (9, 11) misses [-2, 2]
       32 x  pair (2, 4) misses [-2, 2]; pair (4, 6) misses [-2, 2]; pair (7, 9) misses [-2, 2]; pair (9, 11) misses [-2, 2]
       32 x  pair (2, 4) misses [-2, 2]; pair (4, 6) misses [-2, 2]; pair (7, 9) misses [-2, 2]
       32 x  pair (2, 4) misses [-2, 2]; pair (4, 6) misses [-2, 2]; pair (6, 8) misses [-2, 2]; pair (7, 9) misses [-2, 2]
       32 x  pair (2, 4) misses [-2, 2]; pair (4, 6) misses [-2, 2]; pair (6, 8) misses [-2, 2]; pair (7, 9) misses [-2, 2]; pair (9, 11) misses [-2, 2]
       32 x  pair (2, 4) misses [-2, 2]; pair (4, 6) misses [-2, 2]; pair (6, 8) misses [-2, 2]; pair (7, 9) misses [-2, 2]; pair (8, 10) misses [-2, 2]; pair (9, 11) misses [-2, 2]
       32 x  pair (2, 4) misses [-2, 2]; pair (4, 6) misses [-2, 2]; pair (6, 8) misses [-2, 2]; pair (7, 9) misses [-2, 2]; pair (8, 10) misses [-2, 2]
       32 x  pair (2, 4) misses [-2, 2]; pair (4, 6) misses [-2, 2]; pair (6, 8) misses [-2, 2]; pair (8, 10) misses [-2, 2]
       32 x  pair (2, 4) misses [-2, 2]; pair (4, 6) misses [-2, 2]; pair (6, 8) misses [-2, 2]; pair (8, 10) misses [-2, 2]; pair (9, 11) misses [-2, 2]
       32 x  pair (2, 4) misses [-2, 2]; pair (4, 6) misses [-2, 2]; pair (6, 8) misses [-2, 2]; pair (9, 11) misses [-2, 2]
       32 x  pair (2, 4) misses [-2, 2]; pair (4, 6) misses [-2, 2]; pair (6, 8) misses [-2, 2]
       32 x  pair (2, 4) misses [-2, 2]; pair (4, 6) misses [-2, 2]; pair (5, 7) misses [-2, 2]; pair (6, 8) misses [-2, 2]
       32 x  pair (2, 4) misses [-2, 2]; pair (4, 6) misses [-2, 2]; pair (5, 7) misses [-2, 2]; pair (6, 8) misses [-2, 2]; pair (9, 11) misses [-2, 2]
       32 x  pair (2, 4) misses [-2, 2]; pair (4, 6) misses [-2, 2]; pair (5, 7) misses [-2, 2]; pair (6, 8) misses [-2, 2]; pair (8, 10) misses [-2, 2]; pair (9, 11) misses [-2, 2]
       32 x  pair (2, 4) misses [-2, 2]; pair (4, 6) misses [-2, 2]; pair (5, 7) misses [-2, 2]; pair (6, 8) misses [-2, 2]; pair (8, 10) misses [-2, 2]
       32 x  pair (2, 4) misses [-2, 2]; pair (4, 6) misses [-2, 2]; pair (5, 7) misses [-2, 2]; pair (6, 8) misses [-2, 2]; pair (7, 9) misses [-2, 2]; pair (8, 10) misses [-2, 2]
       32 x  pair (2, 4) misses [-2, 2]; pair (4, 6) misses [-2, 2]; pair (5, 7) misses [-2, 2]; pair (6, 8) misses [-2, 2]; pair (7, 9) misses [-2, 2]; pair (8, 10) misses [-2, 2]; pair (9, 11) misses [-2, 2]
       32 x  pair (2, 4) misses [-2, 2]; pair (4, 6) misses [-2, 2]; pair (5, 7) misses [-2, 2]; pair (6, 8) misses [-2, 2]; pair (7, 9) misses [-2, 2]; pair (9, 11) misses [-2, 2]
       32 x  pair (2, 4) misses [-2, 2]; pair (4, 6) misses [-2, 2]; pair (5, 7) misses [-2, 2]; pair (6, 8) misses [-2, 2]; pair (7, 9) misses [-2, 2]
       32 x  pair (2, 4) misses [-2, 2]; pair (4, 6) misses [-2, 2]; pair (5, 7) misses [-2, 2]; pair (7, 9) misses [-2, 2]
       32 x  pair (2, 4) misses [-2, 2]; pair (4, 6) misses [-2, 2]; pair (5, 7) misses [-2, 2]; pair (7, 9) misses [-2, 2]; pair (9, 11) misses [-2, 2]
       32 x  pair (2, 4) misses [-2, 2]; pair (4, 6) misses [-2, 2]; pair (5, 7) misses [-2, 2]; pair (7, 9) misses [-2, 2]; pair (8, 10) misses [-2, 2]; pair (9, 11) misses [-2, 2]
       32 x  pair (2, 4) misses [-2, 2]; pair (4, 6) misses [-2, 2]; pair (5, 7) misses [-2, 2]; pair (7, 9) misses [-2, 2]; pair (8, 10) misses [-2, 2]
       32 x  pair (2, 4) misses [-2, 2]; pair (4, 6) misses [-2, 2]; pair (5, 7) misses [-2, 2]; pair (8, 10) misses [-2, 2]
       32 x  pair (2, 4) misses [-2, 2]; pair (4, 6) misses [-2, 2]; pair (5, 7) misses [-2, 2]; pair (8, 10) misses [-2, 2]; pair (9, 11) misses [-2, 2]
       32 x  pair (2, 4) misses [-2, 2]; pair (4, 6) misses [-2, 2]; pair (5, 7) misses [-2, 2]; pair (9, 11) misses [-2, 2]
       32 x  pair (2, 4) misses [-2, 2]; pair (4, 6) misses [-2, 2]; pair (5, 7) misses [-2, 2]
       32 x  pair (2, 4) misses [-2, 2]; pair (5, 7) misses [-2, 2]
       32 x  pair (2, 4) misses [-2, 2]; pair (5, 7) misses [-2, 2]; pair (9, 11) misses [-2, 2]
       32 x  pair (2, 4) misses [-2, 2]; pair (5, 7) misses [-2, 2]; pair (8, 10) misses [-2, 2]; pair (9, 11) misses [-2, 2]
       32 x  pair (2, 4) misses [-2, 2]; pair (5, 7) misses [-2, 2]; pair (8, 10) misses [-2, 2]
       32 x  pair (2, 4) misses [-2, 2]; pair (5, 7) misses [-2, 2]; pair (7, 9) misses [-2, 2]; pair (8, 10) misses [-2, 2]
       32 x  pair (2, 4) misses [-2, 2]; pair (5, 7) misses [-2, 2]; pair (7, 9) misses [-2, 2]; pair (8, 10) misses [-2, 2]; pair (9, 11) misses [-2, 2]
       32 x  pair (2, 4) misses [-2, 2]; pair (5, 7) misses [-2, 2]; pair (7, 9) misses [-2, 2]; pair (9, 11) misses [-2, 2]
       32 x  pair (2, 4) misses [-2, 2]; pair (5, 7) misses [-2, 2]; pair (7, 9) misses [-2, 2]
       32 x  pair (2, 4) misses [-2, 2]; pair (5, 7) misses [-2, 2]; pair (6, 8) misses [-2, 2]; pair (7, 9) misses [-2, 2]
       32 x  pair (2, 4) misses [-2, 2]; pair (5, 7) misses [-2, 2]; pair (6, 8) misses [-2, 2]; pair (7, 9) misses [-2, 2]; pair (9, 11) misses [-2, 2]
       32 x  pair (2, 4) misses [-2, 2]; pair (5, 7) misses [-2, 2]; pair (6, 8) misses [-2, 2]; pair (7, 9) misses [-2, 2]; pair (8, 10) misses [-2, 2]; pair (9, 11) misses [-2, 2]
       32 x  pair (2, 4) misses [-2, 2]; pair (5, 7) misses [-2, 2]; pair (6, 8) misses [-2, 2]; pair (7, 9) misses [-2, 2]; pair (8, 10) misses [-2, 2]
       32 x  pair (2, 4) misses [-2, 2]; pair (5, 7) misses [-2, 2]; pair (6, 8) misses [-2, 2]; pair (8, 10) misses [-2, 2]
       32 x  pair (2, 4) misses [-2, 2]; pair (5, 7) misses [-2, 2]; pair (6, 8) misses [-2, 2]; pair (8, 10) misses [-2, 2]; pair (9, 11) misses [-2, 2]
       32 x  pair (2, 4) misses [-2, 2]; pair (5, 7) misses [-2, 2]; pair (6, 8) misses [-2, 2]; pair (9, 11) misses [-2, 2]
       32 x  pair (2, 4) misses [-2, 2]; pair (5, 7) misses [-2, 2]; pair (6, 8) misses [-2, 2]
       32 x  pair (2, 4) misses [-2, 2]; pair (6, 8) misses [-2, 2]
       32 x  pair (2, 4) misses [-2, 2]; pair (6, 8) misses [-2, 2]; pair (9, 11) misses [-2, 2]
       32 x  pair (2, 4) misses [-2, 2]; pair (6, 8) misses [-2, 2]; pair (8, 10) misses [-2, 2]; pair (9, 11) misses [-2, 2]
       32 x  pair (2, 4) misses [-2, 2]; pair (6, 8) misses [-2, 2]; pair (8, 10) misses [-2, 2]
       32 x  pair (2, 4) misses [-2, 2]; pair (6, 8) misses [-2, 2]; pair (7, 9) misses [-2, 2]; pair (8, 10) misses [-2, 2]
       32 x  pair (2, 4) misses [-2, 2]; pair (6, 8) misses [-2, 2]; pair (7, 9) misses [-2, 2]; pair (8, 10) misses [-2, 2]; pair (9, 11) misses [-2, 2]
       32 x  pair (2, 4) misses [-2, 2]; pair (6, 8) misses [-2, 2]; pair (7, 9) misses [-2, 2]; pair (9, 11) misses [-2, 2]
       32 x  pair (2, 4) misses [-2, 2]; pair (6, 8) misses [-2, 2]; pair (7, 9) misses [-2, 2]
       32 x  pair (2, 4) misses [-2, 2]; pair (7, 9) misses [-2, 2]
       32 x  pair (2, 4) misses [-2, 2]; pair (7, 9) misses [-2, 2]; pair (9, 11) misses [-2, 2]
       32 x  pair (2, 4) misses [-2, 2]; pair (7, 9) misses [-2, 2]; pair (8, 10) misses [-2, 2]; pair (9, 11) misses [-2, 2]
       32 x  pair (2, 4) misses [-2, 2]; pair (7, 9) misses [-2, 2]; pair (8, 10) misses [-2, 2]
       32 x  pair (2, 4) misses [-2, 2]; pair (8, 10) misses [-2, 2]
       32 x  pair (2, 4) misses [-2, 2]; pair (8, 10) misses [-2, 2]; pair (9, 11) misses [-2, 2]
       32 x  pair (2, 4) misses [-2, 2]; pair (9, 11) misses [-2, 2]
       32 x  pair (2, 4) misses [-2, 2]
  transjective difference set contiguous for every orientation and pair: YES
  NONFILL pair (2, 4) lines [-2, 2] (m_t=1, m_r=2) in 4096 orientations, e.g.
      [(0, 2), (1, 2), (2, 3), (4, 3), (4, 5), (5, 6), (6, 7), (7, 8), (8, 9), (9, 10), (10, 11), (11, 12), (11, 13)]
      [(0, 2), (1, 2), (2, 3), (4, 3), (4, 5), (5, 6), (6, 7), (7, 8), (8, 9), (9, 10), (10, 11), (11, 12), (13, 11)]
      [(0, 2), (1, 2), (2, 3), (4, 3), (4, 5), (5, 6), (6, 7), (7, 8), (8, 9), (9, 10), (10, 11), (12, 11), (11, 13)]
      [(0, 2), (1, 2), (2, 3), (4, 3), (4, 5), (5, 6), (6, 7), (7, 8), (8, 9), (9, 10), (10, 11), (12, 11), (13, 11)]
  NONFILL pair (3, 5) lines [-2, 2] (m_t=1, m_r=2) in 4096 orientations, e.g.
      [(0, 2), (1, 2), (2, 3), (3, 4), (5, 4), (5, 6), (6, 7), (7, 8), (8, 9), (9, 10), (10, 11), (11, 12), (11, 13)]
      [(0, 2), (1, 2), (2, 3), (3, 4), (5, 4), (5, 6), (6, 7), (7, 8), (8, 9), (9, 10), (10, 11), (11, 12), (13, 11)]
      [(0, 2), (1, 2), (2, 3), (3, 4), (5, 4), (5, 6), (6, 7), (7, 8), (8, 9), (9, 10), (10, 11), (12, 11), (11, 13)]
      [(0, 2), (1, 2), (2, 3), (3, 4), (5, 4), (5, 6), (6, 7), (7, 8), (8, 9), (9, 10), (10, 11), (12, 11), (13, 11)]
  NONFILL pair (4, 6) lines [-2, 2] (m_t=1, m_r=2) in 4096 orientations, e.g.
      [(0, 2), (1, 2), (2, 3), (3, 4), (4, 5), (6, 5), (6, 7), (7, 8), (8, 9), (9, 10), (10, 11), (11, 12), (11, 13)]
      [(0, 2), (1, 2), (2, 3), (3, 4), (4, 5), (6, 5), (6, 7), (7, 8), (8, 9), (9, 10), (10, 11), (11, 12), (13, 11)]
      [(0, 2), (1, 2), (2, 3), (3, 4), (4, 5), (6, 5), (6, 7), (7, 8), (8, 9), (9, 10), (10, 11), (12, 11), (11, 13)]
      [(0, 2), (1, 2), (2, 3), (3, 4), (4, 5), (6, 5), (6, 7), (7, 8), (8, 9), (9, 10), (10, 11), (12, 11), (13, 11)]
  NONFILL pair (5, 7) lines [-2, 2] (m_t=1, m_r=2) in 4096 orientations, e.g.
      [(0, 2), (1, 2), (2, 3), (3, 4), (4, 5), (5, 6), (7, 6), (7, 8), (8, 9), (9, 10), (10, 11), (11, 12), (11, 13)]
      [(0, 2), (1, 2), (2, 3), (3, 4), (4, 5), (5, 6), (7, 6), (7, 8), (8, 9), (9, 10), (10, 11), (11, 12), (13, 11)]
      [(0, 2), (1, 2), (2, 3), (3, 4), (4, 5), (5, 6), (7, 6), (7, 8), (8, 9), (9, 10), (10, 11), (12, 11), (11, 13)]
      [(0, 2), (1, 2), (2, 3), (3, 4), (4, 5), (5, 6), (7, 6), (7, 8), (8, 9), (9, 10), (10, 11), (12, 11), (13, 11)]
  NONFILL pair (6, 8) lines [-2, 2] (m_t=1, m_r=2) in 4096 orientations, e.g.
      [(0, 2), (1, 2), (2, 3), (3, 4), (4, 5), (5, 6), (6, 7), (8, 7), (8, 9), (9, 10), (10, 11), (11, 12), (11, 13)]
      [(0, 2), (1, 2), (2, 3), (3, 4), (4, 5), (5, 6), (6, 7), (8, 7), (8, 9), (9, 10), (10, 11), (11, 12), (13, 11)]
      [(0, 2), (1, 2), (2, 3), (3, 4), (4, 5), (5, 6), (6, 7), (8, 7), (8, 9), (9, 10), (10, 11), (12, 11), (11, 13)]
      [(0, 2), (1, 2), (2, 3), (3, 4), (4, 5), (5, 6), (6, 7), (8, 7), (8, 9), (9, 10), (10, 11), (12, 11), (13, 11)]
  NONFILL pair (7, 9) lines [-2, 2] (m_t=1, m_r=2) in 4096 orientations, e.g.
      [(0, 2), (1, 2), (2, 3), (3, 4), (4, 5), (5, 6), (6, 7), (7, 8), (9, 8), (9, 10), (10, 11), (11, 12), (11, 13)]
      [(0, 2), (1, 2), (2, 3), (3, 4), (4, 5), (5, 6), (6, 7), (7, 8), (9, 8), (9, 10), (10, 11), (11, 12), (13, 11)]
      [(0, 2), (1, 2), (2, 3), (3, 4), (4, 5), (5, 6), (6, 7), (7, 8), (9, 8), (9, 10), (10, 11), (12, 11), (11, 13)]
      [(0, 2), (1, 2), (2, 3), (3, 4), (4, 5), (5, 6), (6, 7), (7, 8), (9, 8), (9, 10), (10, 11), (12, 11), (13, 11)]
  NONFILL pair (8, 10) lines [-2, 2] (m_t=1, m_r=2) in 4096 orientations, e.g.
      [(0, 2), (1, 2), (2, 3), (3, 4), (4, 5), (5, 6), (6, 7), (7, 8), (8, 9), (10, 9), (10, 11), (11, 12), (11, 13)]
      [(0, 2), (1, 2), (2, 3), (3, 4), (4, 5), (5, 6), (6, 7), (7, 8), (8, 9), (10, 9), (10, 11), (11, 12), (13, 11)]
      [(0, 2), (1, 2), (2, 3), (3, 4), (4, 5), (5, 6), (6, 7), (7, 8), (8, 9), (10, 9), (10, 11), (12, 11), (11, 13)]
      [(0, 2), (1, 2), (2, 3), (3, 4), (4, 5), (5, 6), (6, 7), (7, 8), (8, 9), (10, 9), (10, 11), (12, 11), (13, 11)]
  NONFILL pair (9, 11) lines [-2, 2] (m_t=1, m_r=2) in 4096 orientations, e.g.
      [(0, 2), (1, 2), (2, 3), (3, 4), (4, 5), (5, 6), (6, 7), (7, 8), (8, 9), (9, 10), (11, 10), (11, 12), (11, 13)]
      [(0, 2), (1, 2), (2, 3), (3, 4), (4, 5), (5, 6), (6, 7), (7, 8), (8, 9), (9, 10), (11, 10), (11, 12), (13, 11)]
      [(0, 2), (1, 2), (2, 3), (3, 4), (4, 5), (5, 6), (6, 7), (7, 8), (8, 9), (9, 10), (11, 10), (12, 11), (11, 13)]
      [(0, 2), (1, 2), (2, 3), (3, 4), (4, 5), (5, 6), (6, 7), (7, 8), (8, 9), (9, 10), (11, 10), (12, 11), (13, 11)]

===== E~_6 =====
  n=7 delta=(3, 2, 1, 2, 1, 2, 1) box_roots=72 banded_pairs=6 orientations=64
  outcome signatures (nonfill pattern -> #orientations):
       64 x  ALL FILL
  transjective difference set contiguous for every orientation and pair: YES

===== E~_7 =====
  n=8 delta=(4, 2, 3, 2, 1, 3, 2, 1) box_roots=126 banded_pairs=5 orientations=128
  outcome signatures (nonfill pattern -> #orientations):
       80 x  ALL FILL
       48 x  pair (3, 6) misses [-2, 2]
  transjective difference set contiguous for every orientation and pair: YES
  NONFILL pair (3, 6) lines [-2, 2] (m_t=1, m_r=2) in 48 orientations, e.g.
      [(0, 1), (0, 2), (2, 3), (3, 4), (0, 5), (5, 6), (6, 7)]
      [(0, 1), (0, 2), (2, 3), (3, 4), (0, 5), (5, 6), (7, 6)]
      [(0, 1), (0, 2), (2, 3), (4, 3), (0, 5), (5, 6), (6, 7)]
      [(0, 1), (0, 2), (2, 3), (4, 3), (0, 5), (5, 6), (7, 6)]

===== E~_8 =====
  n=9 delta=(6, 3, 4, 2, 5, 4, 3, 2, 1) box_roots=240 banded_pairs=3 orientations=256
  outcome signatures (nonfill pattern -> #orientations):
      116 x  ALL FILL
       60 x  pair (1, 6) misses [-2, 2]
       44 x  pair (3, 7) misses [-2, 2]
       36 x  pair (1, 6) misses [-2, 2]; pair (3, 7) misses [-2, 2]
  transjective difference set contiguous for every orientation and pair: YES
  NONFILL pair (1, 6) lines [-2, 2] (m_t=1, m_r=2) in 96 orientations, e.g.
      [(0, 1), (0, 2), (2, 3), (0, 4), (4, 5), (6, 5), (6, 7), (7, 8)]
      [(0, 1), (0, 2), (2, 3), (0, 4), (4, 5), (6, 5), (6, 7), (8, 7)]
      [(0, 1), (0, 2), (2, 3), (0, 4), (4, 5), (6, 5), (7, 6), (7, 8)]
      [(0, 1), (0, 2), (2, 3), (0, 4), (4, 5), (6, 5), (7, 6), (8, 7)]
  NONFILL pair (3, 7) lines [-2, 2] (m_t=1, m_r=2) in 80 orientations, e.g.
      [(0, 1), (0, 2), (2, 3), (0, 4), (4, 5), (5, 6), (7, 6), (7, 8)]
      [(0, 1), (0, 2), (2, 3), (0, 4), (4, 5), (5, 6), (7, 6), (8, 7)]
      [(0, 1), (0, 2), (2, 3), (0, 4), (4, 5), (6, 5), (6, 7), (7, 8)]
      [(0, 1), (0, 2), (2, 3), (0, 4), (4, 5), (6, 5), (6, 7), (8, 7)]

########## REGRESSION vs published table ##########
regression: E~_7 outward orientation reproduces (3,6) missing +/-2, m_t=1, m_r=2  OK
regression: cycle_4: nonfill exactly at source-sink diagonals (12 source-sink orientations)  OK
regression: cycle_5: nonfill exactly at source-sink diagonals (20 source-sink orientations)  OK
regression: cycle_6: nonfill exactly at source-sink diagonals (30 source-sink orientations)  OK
regression: cycle_7: nonfill exactly at source-sink diagonals (42 source-sink orientations)  OK

########## GLOBAL SUMMARY ##########
  transjective contiguity everywhere: False
  cycle_4 (A~_3)     orientations=   14  nonfill-orientations=   12  distinct (pair, lines): [((0, 1), (0,)), ((0, 2), (0,)), ((0, 3), (0,)), ((1, 2), (0,)), ((1, 3), (0,)), ((2, 3), (0,))]
  cycle_5 (A~_4)     orientations=   30  nonfill-orientations=   20  distinct (pair, lines): [((0, 1), (0,)), ((0, 2), (0,)), ((0, 3), (0,)), ((0, 4), (0,)), ((1, 2), (0,)), ((1, 3), (0,)), ((1, 4), (0,)), ((2, 3), (0,)), ((2, 4), (0,)), ((3, 4), (0,))]
  cycle_6 (A~_5)     orientations=   62  nonfill-orientations=   30  distinct (pair, lines): [((0, 1), (0,)), ((0, 2), (0,)), ((0, 3), (0,)), ((0, 4), (0,)), ((0, 5), (0,)), ((1, 2), (0,)), ((1, 3), (0,)), ((1, 4), (0,)), ((1, 5), (0,)), ((2, 3), (0,)), ((2, 4), (0,)), ((2, 5), (0,)), ((3, 4), (0,)), ((3, 5), (0,)), ((4, 5), (0,))]
  cycle_7 (A~_6)     orientations=  126  nonfill-orientations=   42  distinct (pair, lines): [((0, 1), (0,)), ((0, 2), (0,)), ((0, 3), (0,)), ((0, 4), (0,)), ((0, 5), (0,)), ((0, 6), (0,)), ((1, 2), (0,)), ((1, 3), (0,)), ((1, 4), (0,)), ((1, 5), (0,)), ((1, 6), (0,)), ((2, 3), (0,)), ((2, 4), (0,)), ((2, 5), (0,)), ((2, 6), (0,)), ((3, 4), (0,)), ((3, 5), (0,)), ((3, 6), (0,)), ((4, 5), (0,)), ((4, 6), (0,)), ((5, 6), (0,))]
  D~_4               orientations=   16  nonfill-orientations=    0  distinct (pair, lines): NONE
  D~_5               orientations=   32  nonfill-orientations=    0  distinct (pair, lines): NONE
  D~_6               orientations=   64  nonfill-orientations=   32  distinct (pair, lines): [((2, 4), (-2, 2))]
  D~_7               orientations=  128  nonfill-orientations=   96  distinct (pair, lines): [((2, 4), (-2, 2)), ((3, 5), (-2, 2))]
  D~_8               orientations=  256  nonfill-orientations=  224  distinct (pair, lines): [((2, 4), (-2, 2)), ((3, 5), (-2, 2)), ((4, 6), (-2, 2))]
  D~_9               orientations=  512  nonfill-orientations=  480  distinct (pair, lines): [((2, 4), (-2, 2)), ((3, 5), (-2, 2)), ((4, 6), (-2, 2)), ((5, 7), (-2, 2))]
  D~_10              orientations= 1024  nonfill-orientations=  992  distinct (pair, lines): [((2, 4), (-2, 2)), ((3, 5), (-2, 2)), ((4, 6), (-2, 2)), ((5, 7), (-2, 2)), ((6, 8), (-2, 2))]
  D~_11              orientations= 2048  nonfill-orientations= 2016  distinct (pair, lines): [((2, 4), (-2, 2)), ((3, 5), (-2, 2)), ((4, 6), (-2, 2)), ((5, 7), (-2, 2)), ((6, 8), (-2, 2)), ((7, 9), (-2, 2))]
  D~_12              orientations= 4096  nonfill-orientations= 4064  distinct (pair, lines): [((2, 4), (-2, 2)), ((3, 5), (-2, 2)), ((4, 6), (-2, 2)), ((5, 7), (-2, 2)), ((6, 8), (-2, 2)), ((7, 9), (-2, 2)), ((8, 10), (-2, 2))]
  D~_13              orientations= 8192  nonfill-orientations= 8160  distinct (pair, lines): [((2, 4), (-2, 2)), ((3, 5), (-2, 2)), ((4, 6), (-2, 2)), ((5, 7), (-2, 2)), ((6, 8), (-2, 2)), ((7, 9), (-2, 2)), ((8, 10), (-2, 2)), ((9, 11), (-2, 2))]
  E~_6               orientations=   64  nonfill-orientations=    0  distinct (pair, lines): NONE
  E~_7               orientations=  128  nonfill-orientations=   48  distinct (pair, lines): [((3, 6), (-2, 2))]
  E~_8               orientations=  256  nonfill-orientations=  140  distinct (pair, lines): [((1, 6), (-2, 2)), ((3, 7), (-2, 2))]

  regression: ALL OK


==> anc/analyze_criterion.py <==
"""Extract the exact orientation criterion for non-filling, per type & pair.

For each underlying graph and banded pair, compute the Boolean outcome
nonfill(bits) over all orientations (bits = edge directions), find the set
of RELEVANT edges (those whose flip changes the outcome for some setting of
the others), and print the truth table restricted to the relevant edges.
Goal: a local combinatorial criterion to prove in the classification
theorem (e.g. "middle spine vertex is a source or sink").

Candidate tested for D~ distance-2 spine pairs (i, i+2): nonfill iff
vertex i+1 is a source or a sink of the orientation.
"""
import numpy as np
from itertools import combinations, product
from collections import defaultdict

from classify_filling import from_edges_oriented, null_root, star
from run_full import Dtilde
from sweep_orientations import box_real_roots, cycle_graph


def outcomes(n, edges, kind='tree'):
    """dict: bits -> {pair: tuple(nonfilled lines)} over all orientations."""
    adj, _ = from_edges_oriented(n, edges)
    delta = null_root(adj)
    R = box_real_roots(adj, delta)
    pairs = [(v, w) for v, w in combinations(range(n), 2)
             if delta[v] == delta[w]]
    L = {p: (R[:, p[0]] - R[:, p[1]]) for p in pairs}
    out = {}
    for bits in product((0, 1), repeat=len(edges)):
        arrows = [(b, a) if s else (a, b) for (a, b), s in zip(edges, bits)]
        E = np.eye(n, dtype=np.int64)
        for (a, b) in arrows:
            E[a, b] -= 1
        dvec = delta @ E
        transj = (R @ dvec) != 0
        res = {}
        for p in pairs:
            lv = L[p]
            Dt = set(int(x) for x in lv[transj])
            Dt |= {-x for x in Dt}
            Dr = set(int(x) for x in lv[~transj])
            Dr |= {-x for x in Dr}
            nf = tuple(sorted((Dt | Dr) - Dt))
            if nf:
                res[p] = nf
        out[bits] = res
    return delta, pairs, out


def relevant_edges(edges, out, pair):
    """Edges whose flip changes the nonfill status of `pair`."""
    m = len(edges)
    rel = []
    for e in range(m):
        for bits in out:
            fl = tuple(b ^ (1 if i == e else 0) for i, b in enumerate(bits))
            if fl in out and ((pair in out[bits]) != (pair in out[fl])):
                rel.append(e)
                break
    return rel


def truth_table(edges, out, pair, rel):
    tab = {}
    for bits, res in out.items():
        key = tuple(bits[e] for e in rel)
        val = pair in res
        if key in tab:
            assert tab[key] == val, "outcome not a function of relevant bits?!"
        tab[key] = val
    return tab


def analyze(label, n, edges, extra_check=None):
    print(f"\n===== {label} =====")
    delta, pairs, out = outcomes(n, edges)
    nf_pairs = sorted({p for res in out.values() for p in res})
    print(f"  delta={tuple(int(x) for x in delta)}")
    print(f"  pairs ever non-filling: {nf_pairs}")
    for p in nf_pairs:
        rel = relevant_edges(edges, out, p)
        tab = truth_table(edges, out, p, rel)
        n_nf = sum(1 for res in out.values() if p in res)
        print(f"  pair {p}: nonfill in {n_nf}/{len(out)} orientations; "
              f"relevant edges {[edges[e] for e in rel]}")
        for key in sorted(tab):
            dirs = ", ".join(
                (f"{edges[e][0]}->{edges[e][1]}" if b == 0
                 else f"{edges[e][1]}->{edges[e][0]}")
                for e, b in zip(rel, key))
            print(f"      [{dirs}]  ->  {'NONFILL' if tab[key] else 'fill'}")
    if extra_check:
        extra_check(edges, out)
    return out


def dtilde_middle_check(nn):
    """Check: (i, i+2) nonfill iff spine vertex i+1 is a source or sink."""
    def chk(edges, out):
        idx = {tuple(sorted(e)): k for k, e in enumerate(edges)}
        mism = 0
        total = 0
        for bits, res in out.items():
            arrows = [(b, a) if s else (a, b)
                      for (a, b), s in zip(edges, bits)]
            indeg = defaultdict(int)
            outdeg = defaultdict(int)
            for a, b in arrows:
                outdeg[a] += 1
                indeg[b] += 1
            spine = list(range(2, 2 + (nn - 3)))
            for i in spine:
                j = i + 2
                if j not in spine:
                    continue
                mid = i + 1
                srcsink = (indeg[mid] == 0) or (outdeg[mid] == 0)
                nf = (i, j) in res
                total += 1
                if srcsink != nf:
                    mism += 1
        print(f"  CHECK middle-vertex criterion: "
              f"{total - mism}/{total} agree "
              f"({'PERFECT' if mism == 0 else f'{mism} MISMATCHES'})")
    return chk


if __name__ == "__main__":
    for nn in (6, 7, 8, 9):
        n, e = Dtilde(nn)
        analyze(f"D~_{nn}", n, e, extra_check=dtilde_middle_check(nn))

    e_cfg = {"E~_7": [[None], [None, None, None], [None, None, None]],
             "E~_8": [[None], [None, None], [None, None, None, None, None]]}
    for lab, arms in e_cfg.items():
        n, e, names = star(arms)
        e = [(min(a, b), max(a, b)) for (a, b) in e]
        analyze(lab, n, e)


==> anc/analyze_mechanism.py <==
"""Item 3: structural analysis of the boundary-extension (E~_7) mechanism.

For every banded pair with delta_v = delta_w >= 2 across the exact range, we
compute:
  m_t = max |c_v - c_w| over TRANSJECTIVE c-vectors (the transjective reach),
  m_r = max |c_v - c_w| over REGULAR c-vectors (the regular reach, <= delta_v),
boundary extension (non-filling off-diagonal) happens iff m_r > m_t. We then
inspect the regular roots achieving m_r and the quasi-simple structure of the
tubes, to see what distinguishes the non-filling E~_7 pair from the delta=2
pairs of D~_n and E~_8 that fill.

Uses the exact integer machinery of run_definitive.classify_exact's core.
"""
import numpy as np
from itertools import combinations, product
from classify_filling import (from_edges_oriented, null_root,
                              euler_form_matrix, star)
from run_definitive import integer_inverse, topo_order_edges
from run_full import Dtilde
from run_extended import Atilde


def analyze(label, n, edges, vnames=None):
    new_edges, order = topo_order_edges(n, edges)
    adj, arrows = from_edges_oriented(n, new_edges)
    delta = null_root(adj)
    E = euler_form_matrix(arrows, n)
    Einv = integer_inverse(E)
    Phi = -(Einv @ E.T)
    PhiInv = integer_inverse(Phi)
    Proj = integer_inverse(E.T)

    def q(b): b = np.asarray(b, dtype=np.int64); return int(b @ E @ b)
    def defect(b): return int(delta @ E @ np.asarray(b, dtype=np.int64))

    # transjective roots (exact Coxeter orbit)
    trans = set()
    for direction in (PhiInv, Phi):
        M = np.eye(n, dtype=np.int64)
        for _ in range(2 * n + 8):
            for j in range(n):
                v = M @ Proj[j]
                if (v >= 0).all() and v.sum() > 0 and q(v) == 1 and defect(v) != 0:
                    trans.add(tuple(int(x) for x in v))
            M = M @ direction
    # regular exceptional roots: beta <= delta, defect 0, q=1
    reg = set()
    for beta in product(*[range(int(delta[i]) + 1) for i in range(n)]):
        if sum(beta) and q(beta) == 1 and defect(beta) == 0:
            reg.add(tuple(int(x) for x in beta))

    # quasi-simples: regular roots that are not a sum of two smaller regular
    # roots (minimal in the additive monoid of regular roots). Sum over each
    # tube's quasi-simples = delta; collect them for support analysis.
    regpos = sorted(reg, key=lambda b: sum(b))
    quasi = []
    regset = set(reg)
    for b in regpos:
        bs = sum(b)
        decomposable = False
        for c in regpos:
            if sum(c) >= bs:
                break
            d = tuple(b[i] - c[i] for i in range(n))
            if all(x >= 0 for x in d) and sum(d) > 0 and d in regset:
                decomposable = True
                break
        if not decomposable:
            quasi.append(b)

    print(f"\n===== {label} =====  delta={tuple(int(x) for x in delta)}")
    print(f"  #transjective={len(trans)} #regular-exc={len(reg)} #quasi-simple-candidates={len(quasi)}")

    banded2 = [(v, w) for v, w in combinations(range(n), 2)
               if delta[v] == delta[w] and delta[v] >= 2]
    if not banded2:
        print("  (no banded pairs with delta>=2)")
        return
    for (v, w) in banded2:
        mt = max((abs(c[v] - c[w]) for c in trans), default=0)
        regdiffs = [(abs(c[v] - c[w]), c) for c in reg]
        mr = max((d for d, _ in regdiffs), default=0)
        nonfill = mr > mt
        ov, ow = order[v], order[w]
        nm = f" ({vnames[ov]},{vnames[ow]})" if vnames else ""
        tag = "NON-FILLING" if nonfill else "fills"
        print(f"  pair {ov},{ow}{nm} delta={int(delta[v])}: "
              f"transj reach m_t={mt}, regular reach m_r={mr}  [{tag}]")
        # quasi-simple values at (v,w)
        qvw = [(b[v], b[w]) for b in quasi]
        print(f"      quasi-simple (val_v,val_w): {qvw}")
        if nonfill:
            best = max(regdiffs, key=lambda t: t[0])[1]
            print(f"      regular root achieving m_r: {best} "
                  f"(val_v={best[v]}, val_w={best[w]})")


if __name__ == "__main__":
    for nn in range(5, 9):
        n, e = Dtilde(nn)
        analyze(f"D~_{nn}", n, e)
    cfg = {"E~_6": [[None, None]] * 3,
           "E~_7": [[None], [None, None, None], [None, None, None]],
           "E~_8": [[None], [None, None], [None, None, None, None, None]]}
    for lab, arms in cfg.items():
        n, e, names = star(arms)
        analyze(lab, n, e, names)


==> anc/classify_filling.py <==
r"""
Classification of non-filling banded coordinate pairs across affine types.

GROUND TRUTH = mutation of (B, C) seeds (Fomin--Zelevinsky principal
coefficients). c-vectors are the rows of the c-matrix C over all seeds.

EXACT filling discriminator (no norm cutoff):
  c-vectors = signed real Schur roots (Najera Chavez Thm 1.3).
  A real Schur root is transjective (preproj/preinj) iff its AR-defect
  partial(beta) = <delta, beta>_E is nonzero (delta = null root, <,>_E the
  non-symmetric Euler form of the quiver). Transjective roots come in
  delta-shift families beta + Z*delta; on a banded pair (delta_v = delta_w)
  the difference c_v - c_w is constant along such a family AND the family is
  infinite -> that difference VALUE is "filled" (infinitely many c-vectors).
  A value realized ONLY by defect-0 (regular) c-vectors is hit finitely
  often -> NOT filled.

So per banded pair (v,w):
  band  = { c_v - c_w : over all collected c-vectors }
  filled = { d in band : realized by some defect != 0 c-vector }
  non-filling lines = band \ filled.

We BFS the seed mutation graph until the (band, filled) data stabilizes.
delta-shift preserves both difference and defect-nonzeroness, so finitely
many seeds suffice; we verify stabilization explicitly.
"""

import numpy as np
from collections import deque
from itertools import combinations
from fractions import Fraction


# ---------------------------------------------------------------------------
# Mutation of (B, C). B skew-symmetric integer exchange matrix; C the
# c-matrix whose ROWS are c-vectors. Standard sign-coherent rule.
# ---------------------------------------------------------------------------

def mutate(B, C, k):
    n = B.shape[0]
    Bn = B.copy()
    Cn = C.copy()
    # B mutation
    for i in range(n):
        for j in range(n):
            if i == k or j == k:
                Bn[i, j] = -B[i, j]
            else:
                Bn[i, j] = B[i, j] + (abs(B[i, k]) * B[k, j] + B[i, k] * abs(B[k, j])) // 2
    # C mutation (rows = c-vectors). c_k is row k; eps = common sign of row k.
    ck = C[k]
    nz = ck[ck != 0]
    eps = 1 if (len(nz) == 0 or nz[0] > 0) else -1
    for j in range(n):
        if j == k:
            Cn[j] = -C[k]
        else:
            Cn[j] = C[j] + max(eps * B[k, j], 0) * C[k]
    return Bn, Cn


def collect_cvectors(B0, max_seeds=200000, patience=4000, norm_cap=None):
    """BFS over seeds; collect all distinct c-vectors (as tuples).

    Seeds are keyed on the FULL (B, C) pair (NOT B alone): in affine type the
    B-matrices recur while the c-matrices keep changing, so B-only keying
    under-collects c-vectors. To terminate (the c-vector set is infinite in
    affine type), we early-stop once no genuinely new c-vector has appeared
    for `patience` consecutive dequeued seeds. `norm_cap` optionally drops
    enqueuing seeds whose new c-vectors exceed an L1-norm bound (keeps the
    frontier finite); difference data is unaffected because differences are
    delta-shift invariant and stabilize well below any large cap."""
    n = B0.shape[0]
    C0 = np.eye(n, dtype=np.int64)

    def seed_key(B, C):
        return B.tobytes() + b"|" + C.tobytes()

    seen_seeds = set()
    cvecs = set()
    q = deque()
    q.append((B0.copy(), C0.copy()))
    seen_seeds.add(seed_key(B0, C0))
    for row in C0:
        cvecs.add(tuple(int(x) for x in row))

    seeds_done = 0
    since_new = 0
    while q and seeds_done < max_seeds:
        B, C = q.popleft()
        seeds_done += 1
        found_new_here = False
        for k in range(n):
            Bn, Cn = mutate(B, C, k)
            for row in Cn:
                t = tuple(int(x) for x in row)
                if t not in cvecs:
                    cvecs.add(t)
                    found_new_here = True
            if norm_cap is not None and int(np.abs(Cn).sum()) > norm_cap:
                continue
            kk = seed_key(Bn, Cn)
            if kk not in seen_seeds:
                seen_seeds.add(kk)
                q.append((Bn, Cn))
        since_new = 0 if found_new_here else since_new + 1
        if since_new >= patience:
            return cvecs, seeds_done, ('stabilized', len(q) == 0)
    return cvecs, seeds_done, ('capped', len(q) == 0)


# ---------------------------------------------------------------------------
# Quiver data: null root delta (kernel of symmetric Cartan) and Euler form.
# ---------------------------------------------------------------------------

def sym_cartan(adj):
    """adj = symmetric 0/1 adjacency of underlying graph. Cartan = 2I - adj."""
    n = adj.shape[0]
    return 2 * np.eye(n, dtype=np.int64) - adj


def null_root(adj):
    """Positive integer kernel vector of the symmetric Cartan (the null root)."""
    A = sym_cartan(adj).astype(object)
    # rational nullspace via Gaussian elimination
    n = A.shape[0]
    M = [[Fraction(int(A[i, j])) for j in range(n)] for i in range(n)]
    # reduce
    pivots = []
    r = 0
    for c in range(n):
        piv = None
        for i in range(r, n):
            if M[i][c] != 0:
                piv = i
                break
        if piv is None:
            continue
        M[r], M[piv] = M[piv], M[r]
        pv = M[r][c]
        M[r] = [x / pv for x in M[r]]
        for i in range(n):
            if i != r and M[i][c] != 0:
                f = M[i][c]
                M[i] = [a - f * b for a, b in zip(M[i], M[r])]
        pivots.append(c)
        r += 1
        if r == n:
            break
    free = [c for c in range(n) if c not in pivots]
    assert len(free) == 1, f"nullity {len(free)} != 1 (not affine?)"
    fc = free[0]
    vec = [Fraction(0)] * n
    vec[fc] = Fraction(1)
    for ri, c in enumerate(pivots):
        vec[c] = -M[ri][fc]
    # clear denominators -> positive integer vector
    from math import gcd
    dens = [v.denominator for v in vec]
    L = 1
    for d in dens:
        L = L * d // gcd(L, d)
    iv = [int(v * L) for v in vec]
    g = 0
    for x in iv:
        g = gcd(g, abs(x))
    iv = [x // g for x in iv]
    if iv[0] < 0 or any(x < 0 for x in iv):
        iv = [-x for x in iv]
    return np.array(iv, dtype=np.int64)


def euler_form_matrix(arrows, n):
    """Non-symmetric Euler form E: <a,b> = sum a_i b_i - sum_{i->j} a_i b_j.
       Matrix E with <a,b> = a^T E b. E = I - Adj_oriented where
       Adj_oriented[i,j] = #arrows i->j."""
    E = np.eye(n, dtype=np.int64)
    for (i, j) in arrows:
        E[i, j] -= 1
    return E


def defect_fn(delta, E):
    d = delta.astype(np.int64)
    def defect(beta):
        b = np.array(beta, dtype=np.int64)
        return int(d @ E @ b)
    return defect


# ---------------------------------------------------------------------------
# Build quivers (acyclic orientations for D,E; the 4-cycle for the Prufer).
# Return: adjacency (sym), arrows (oriented), label.
# ---------------------------------------------------------------------------

def from_edges_oriented(n, oriented_edges):
    adj = np.zeros((n, n), dtype=np.int64)
    arrows = []
    for (i, j) in oriented_edges:
        adj[i, j] = 1
        adj[j, i] = 1
        arrows.append((i, j))
    return adj, arrows


def B_from_arrows(n, arrows):
    B = np.zeros((n, n), dtype=np.int64)
    for (i, j) in arrows:
        B[i, j] += 1
        B[j, i] -= 1
    return B


def star(center_arms):
    """Build a star/tree quiver from a description.
       center_arms: list of arms, each arm a list of vertex-labels from
       center outward. Vertex 0 = center. Orient every edge outward
       (center -> ... -> leaf) for an acyclic orientation.
       Returns (n, oriented_edges, vertex_names)."""
    edges = []
    names = ['c']
    idx = {'c': 0}
    nxt = 1
    for ai, arm in enumerate(center_arms):
        prev = 0
        for step, _ in enumerate(arm):
            name = f'a{ai}_{step}'
            idx[name] = nxt
            names.append(name)
            edges.append((prev, nxt))  # outward
            prev = nxt
            nxt += 1
    return nxt, edges, names


# ---------------------------------------------------------------------------
# Classification driver
# ---------------------------------------------------------------------------

def classify(label, n, oriented_edges, vnames=None, max_seeds=200000):
    adj, arrows = from_edges_oriented(n, oriented_edges)
    delta = null_root(adj)
    E = euler_form_matrix(arrows, n)
    defect = defect_fn(delta, E)
    B0 = B_from_arrows(n, arrows)

    ncap = int(8 * delta.sum())
    cvecs, seeds_done, exhausted = collect_cvectors(
        B0, max_seeds=max_seeds, norm_cap=ncap)

    # sanity: every collected c-vector is +/- a positive vector (sign-coherent)
    for c in cvecs:
        sg = set(np.sign([x for x in c if x != 0]))
        assert len(sg) <= 1, f"non sign-coherent c-vector {c}"

    print(f"\n===== {label} =====")
    print(f"  n={n}  delta={tuple(int(x) for x in delta)}")
    print(f"  seeds explored={seeds_done}  exhausted={exhausted}  #c-vectors={len(cvecs)}")

    # banded pairs: delta_v == delta_w
    pairs = [(v, w) for v, w in combinations(range(n), 2) if delta[v] == delta[w]]
    results = []
    for (v, w) in pairs:
        band = {}
        for c in cvecs:
            d = c[v] - c[w]
            df = defect(c)
            band.setdefault(d, {'transj': False, 'reg': False, 'examples': []})
            if df != 0:
                band[d]['transj'] = True
            else:
                band[d]['reg'] = True
            if len(band[d]['examples']) < 2:
                band[d]['examples'].append((c, df))
        dmin, dmax = min(band), max(band)
        filled = sorted(d for d in band if band[d]['transj'])
        nonfill = sorted(d for d in band if not band[d]['transj'])
        contiguous = (set(band.keys()) == set(range(dmin, dmax + 1)))
        results.append({
            'pair': (v, w), 'band': (dmin, dmax), 'contiguous': contiguous,
            'filled': filled, 'nonfill': nonfill, 'detail': band,
        })
    return delta, results


# ---------------------------------------------------------------------------
# INDEPENDENT cross-check: root-theoretic enumeration.
#   c-vectors = +/- real Schur roots. Transjective real roots (defect != 0)
#   are all exceptional -> all are c-vectors, and supply the FILLING values.
#   Regular exceptional roots (defect 0) are exactly the positive real roots
#   beta <= delta componentwise with defect 0 (quasi-length < tube rank, so a
#   proper sub-sum of a tube period whose total is delta); they supply the
#   finitely many non-filling-only differences. We enumerate real roots in a
#   box, classify by defect, and form band/filled. No mutation involved.
# ---------------------------------------------------------------------------

def root_theoretic(label, n, oriented_edges, M_mult=3, vnames=None):
    adj, arrows = from_edges_oriented(n, oriented_edges)
    delta = null_root(adj)
    E = euler_form_matrix(arrows, n)

    def q(b):
        b = np.array(b, dtype=np.int64)
        return int(b @ E @ b)

    def defect(b):
        return int(delta @ E @ np.array(b, dtype=np.int64))

    # transjective real roots: box up to M_mult * sum(delta); keep q=1, defect!=0
    M = int(M_mult * delta.sum())
    # regular exceptional roots: positive real roots beta <= delta, defect 0
    import itertools
    transj = []
    # enumerate componentwise box for transjective is too large; instead build
    # transjective roots via Coxeter orbit of projective/injective dim vectors.
    Einv = np.linalg.inv(E.astype(float))
    Phi = -(Einv @ E.T.astype(float))      # Coxeter transformation
    # simple-projective dim vectors = columns of (E^{-1})^T ... use standard:
    # dim P_j solves <P_j, S_i> = delta_{ij}; in matrix form rows of E^{-T}.
    P = np.rint(np.linalg.inv(E.T.astype(float))).astype(np.int64)  # rows = dim P_j
    Phi_pow = np.eye(n)
    trans_set = set()
    for _ in range(2 * n + 6):                 # a couple of Coxeter periods
        for j in range(n):
            v = np.rint(Phi_pow @ P[j]).astype(np.int64)
            if (v > 0).all() or (v >= 0).all() and v.sum() > 0:
                if q(v) == 1 and defect(v) != 0:
                    trans_set.add(tuple(int(x) for x in v))
        Phi_pow = Phi_pow @ np.linalg.inv(Phi)   # tau^{-1} direction (preproj)
    Phi_pow = np.eye(n)
    for _ in range(2 * n + 6):
        for j in range(n):
            v = np.rint(Phi_pow @ P[j]).astype(np.int64)
            if (v >= 0).all() and v.sum() > 0 and q(v) == 1 and defect(v) != 0:
                trans_set.add(tuple(int(x) for x in v))
        Phi_pow = Phi_pow @ Phi                  # tau direction (preinj)

    # regular exceptional: brute force beta <= delta
    reg_set = set()
    ranges = [range(0, int(delta[i]) + 1) for i in range(n)]
    for beta in itertools.product(*ranges):
        if sum(beta) == 0:
            continue
        if q(beta) == 1 and defect(beta) == 0:
            reg_set.add(tuple(int(x) for x in beta))

    # c-vectors = +/- (transjective union regular)
    pos = trans_set | reg_set
    cvecs = set()
    for b in pos:
        cvecs.add(b)
        cvecs.add(tuple(-x for x in b))

    pairs = [(v, w) for v, w in combinations(range(n), 2) if delta[v] == delta[w]]
    results = []
    for (v, w) in pairs:
        band = {}
        for c in cvecs:
            d = c[v] - c[w]
            df = defect(c)
            rec = band.setdefault(d, {'transj': False, 'reg': False, 'examples': []})
            if df != 0:
                rec['transj'] = True
            else:
                rec['reg'] = True
            if len(rec['examples']) < 2:
                rec['examples'].append((c, df))
        dmin, dmax = min(band), max(band)
        filled = sorted(d for d in band if band[d]['transj'])
        nonfill = sorted(d for d in band if not band[d]['transj'])
        results.append({'pair': (v, w), 'band': (dmin, dmax),
                        'filled': filled, 'nonfill': nonfill, 'detail': band})
    return delta, results, len(trans_set), len(reg_set)


def diffsets(results):
    """Comparable signature: pair -> (band, tuple(filled), tuple(nonfill))."""
    return {r['pair']: (r['band'], tuple(r['filled']), tuple(r['nonfill']))
            for r in results}


def report(label, delta, results, vnames=None):
    nonfilling_pairs = [r for r in results if r['nonfill']]
    print(f"  banded pairs: {len(results)};  non-filling: {len(nonfilling_pairs)}")
    for r in results:
        v, w = r['pair']
        tag = "NON-FILLING" if r['nonfill'] else "fills"
        nm = ''
        if vnames:
            nm = f" ({vnames[v]},{vnames[w]})"
        print(f"    pair {v},{w}{nm}: band {r['band']} "
              f"filled={r['filled']} nonfill={r['nonfill']}  [{tag}]")
        if r['nonfill']:
            for d in r['nonfill']:
                ex = r['detail'][d]['examples'][0]
                print(f"        d={d:+d} regular witness {ex[0]} defect={ex[1]}")
    return nonfilling_pairs


==> anc/level2_roots.py <==
"""For each ever-non-filling pair, list the level-2 box roots (the roots
with |l(beta)| = 2, orientation-INDEPENDENT) and derive the orientation
criterion: the pair non-fills iff the defect form partial (orientation-
dependent) vanishes on ALL of them. Prints the roots and, per type, the
rank of their span -- the codimension of the non-filling condition.

This is the computational bridge to the proofs (Phases 3-4): the theorem
per pair = 'partial kills this explicit list iff <local criterion>'.
"""
import numpy as np
from itertools import combinations
from classify_filling import from_edges_oriented, null_root, star
from run_full import Dtilde
from sweep_orientations import box_real_roots


def level2(label, n, edges, pairs_of_interest):
    adj, _ = from_edges_oriented(n, edges)
    delta = null_root(adj)
    R = box_real_roots(adj, delta)
    print(f"\n===== {label} =====  delta={tuple(int(x) for x in delta)}")
    for (v, w) in pairs_of_interest:
        lv = R[:, v] - R[:, w]
        roots = R[np.abs(lv) == 2]
        # keep one representative per +/- delta-class at level +2
        pos = R[lv == 2]
        print(f"  pair ({v},{w}): {len(pos)} box roots at level +2:")
        for b in pos:
            print(f"      {tuple(int(x) for x in b)}")
        rank = np.linalg.matrix_rank(roots.astype(float)) if len(roots) else 0
        print(f"    span rank = {rank}  (nonfill condition: partial "
              f"vanishes on this span; codim {rank} among linear forms)")


if __name__ == "__main__":
    for nn in (6, 7, 8):
        n, e = Dtilde(nn)
        spine = list(range(2, 2 + (nn - 3)))
        prs = [(i, i + 2) for i in spine if i + 2 in spine]
        level2(f"D~_{nn}", n, e, prs)

    n, e, _ = star([[None], [None, None, None], [None, None, None]])
    level2("E~_7", n, [(min(a, b), max(a, b)) for (a, b) in e], [(3, 6)])

    n, e, _ = star([[None], [None, None],
                    [None, None, None, None, None]])
    level2("E~_8", n, [(min(a, b), max(a, b)) for (a, b) in e],
           [(1, 6), (3, 7)])


==> anc/run_crosscheck.py <==
"""Cross-check mutation BFS vs root-theoretic enumeration on KNOWN cases.
Both must agree (band, filled, nonfill) per banded pair before we trust
the root-theoretic method on the larger E types."""
from classify_filling import classify, root_theoretic, diffsets, report, star


def check(label, n, edges, vnames=None):
    print(f"\n########## {label} ##########")
    d1, r1 = classify(label + " [mutation]", n, edges, max_seeds=60000)
    nf1 = report(label + " mutation", d1, r1, vnames)
    d2, r2, nt, nr = root_theoretic(label, n, edges, vnames=vnames)
    print(f"  [root-theoretic] #transjective={nt} #regular-exc={nr}")
    a, b = diffsets(r1), diffsets(r2)
    agree = (a == b)
    print(f"  AGREE = {agree}")
    if not agree:
        for p in sorted(set(a) | set(b)):
            if a.get(p) != b.get(p):
                print(f"    DISAGREE pair {p}: mutation={a.get(p)} root={b.get(p)}")
    return agree


ok = True
# A~_{2,2} Prufer
ok &= check("A~_{2,2} Prufer", 4, [(0, 1), (0, 2), (1, 3), (2, 3)])

# D~_4: star, center + 4 legs length 1
n, edges, names = star([[None], [None], [None], [None]])
ok &= check("D~_4", n, edges, names)

# E~_7: star arms 1,3,3
n, edges, names = star([[None], [None, None, None], [None, None, None]])
ok &= check("E~_7", n, edges, names)

print("\n==================================")
print("ALL KNOWN CASES AGREE:", ok)


==> anc/run_definitive.py <==
"""DEFINITIVE classification with EXACT integer arithmetic (no floats).

For an acyclic quiver the Euler matrix E = I - A_oriented is unitriangular
(order vertices topologically), so det E = 1 and E^{-1}, the Coxeter matrix
Phi = -E^{-1} E^T, and all transjective dimension vectors are EXACT integers.
Combined with the exact real-root test q(beta)=beta^T E beta == 1 and the
exact defect <delta,beta> = delta^T E beta, no numerical artifact can pass.

  c-vectors = +/- real Schur roots (Najera Chavez).
  transjective (defect != 0): all exceptional -> all c-vectors; they fill
    (delta-shift families on a banded pair are infinite, constant difference).
  regular exceptional (defect 0): positive real roots beta <= delta
    componentwise (quasi-length < tube rank => proper sub-sum of a tube
    period summing to delta); finite -> do NOT fill on their own.

  band(v,w)   = { c_v - c_w }
  filled(v,w) = { d : realized by a transjective c-vector }
  NON-FILLING line = band value realized only by regular c-vectors.
"""
import numpy as np
from itertools import combinations, product
from classify_filling import (from_edges_oriented, null_root,
                              euler_form_matrix, star)
from run_full import Dtilde
from run_extended import Atilde


def integer_inverse(M):
    n = M.shape[0]
    A = np.hstack([M.astype(np.int64), np.eye(n, dtype=np.int64)])
    A = A.astype(object)
    # fraction-free? det=1 so plain rational elimination yields integers.
    from fractions import Fraction
    A = [[Fraction(int(A[i, j])) for j in range(2 * n)] for i in range(n)]
    for c in range(n):
        p = next(i for i in range(c, n) if A[i][c] != 0)
        A[c], A[p] = A[p], A[c]
        pv = A[c][c]
        A[c] = [x / pv for x in A[c]]
        for i in range(n):
            if i != c and A[i][c] != 0:
                f = A[i][c]
                A[i] = [a - f * b for a, b in zip(A[i], A[c])]
    inv = np.array([[int(A[i][j + n]) for j in range(n)] for i in range(n)],
                   dtype=np.int64)
    assert all(A[i][j + n].denominator == 1 for i in range(n) for j in range(n))
    return inv


def topo_order_edges(n, edges):
    """Relabel vertices into a topological order so E is unitriangular."""
    from collections import defaultdict, deque
    succ = defaultdict(list); indeg = [0] * n
    for (a, b) in edges:
        succ[a].append(b); indeg[b] += 1
    q = deque(i for i in range(n) if indeg[i] == 0)
    order = []
    while q:
        u = q.popleft(); order.append(u)
        for v in succ[u]:
            indeg[v] -= 1
            if indeg[v] == 0:
                q.append(v)
    assert len(order) == n, "not acyclic"
    pos = {v: i for i, v in enumerate(order)}
    new_edges = [(pos[a], pos[b]) for (a, b) in edges]
    return new_edges, order  # order[i] = old label at new index i


def classify_exact(label, n, edges, periods=4, vnames=None):
    new_edges, order = topo_order_edges(n, edges)
    adj, arrows = from_edges_oriented(n, new_edges)
    delta = null_root(adj)
    E = euler_form_matrix(arrows, n)
    assert round(np.linalg.det(E.astype(float))) == 1, "E not unimodular"
    Einv = integer_inverse(E)
    Phi = -(Einv @ E.T)                 # exact integer Coxeter matrix
    PhiInv = integer_inverse(Phi)
    Proj = integer_inverse(E.T)         # rows = dim vectors of projectives

    def q(b): b = np.asarray(b, dtype=np.int64); return int(b @ E @ b)
    def defect(b): return int(delta @ E @ np.asarray(b, dtype=np.int64))

    # transjective via exact integer Coxeter orbit of projectives, both ways
    trans = set()
    for direction in (PhiInv, Phi):
        M = np.eye(n, dtype=np.int64)
        for _ in range((2 * n + 8) * 1):
            for j in range(n):
                v = M @ Proj[j]
                if (v >= 0).all() and v.sum() > 0 and q(v) == 1 and defect(v) != 0:
                    trans.add(tuple(int(x) for x in v))
            M = M @ direction
    # regular exceptional: exact box beta <= delta, defect 0, real root
    reg = set()
    for beta in product(*[range(int(delta[i]) + 1) for i in range(n)]):
        if sum(beta) and q(beta) == 1 and defect(beta) == 0:
            reg.add(tuple(int(x) for x in beta))

    cvecs = set()
    for b in trans | reg:
        cvecs.add(b); cvecs.add(tuple(-x for x in b))

    # banded pairs in the NEW labelling; map back to old for reporting
    pairs = [(v, w) for v, w in combinations(range(n), 2) if delta[v] == delta[w]]
    nonfill = []
    rows = []
    for (v, w) in pairs:
        vals = {}
        for c in cvecs:
            d = c[v] - c[w]
            vals.setdefault(d, {'t': False, 'r': False, 'ex': None})
            if defect(c) != 0: vals[d]['t'] = True
            else:
                vals[d]['r'] = True
                if vals[d]['ex'] is None: vals[d]['ex'] = c
        band = (min(vals), max(vals))
        nf = sorted(d for d in vals if not vals[d]['t'])
        ov, ow = order[v], order[w]
        rows.append((ov, ow, band, sorted(d for d in vals if vals[d]['t']), nf,
                     {d: vals[d]['ex'] for d in nf}))
        if nf:
            nonfill.append((ov, ow, band, nf))
    return delta, order, rows, nonfill, len(trans), len(reg)


def show(label, n, edges, vnames=None):
    delta, order, rows, nonfill, nt, nr = classify_exact(label, n, edges)
    print(f"\n===== {label} =====  (#transjective={nt}, #regular-exc={nr})")
    nfset = {(a, b) for (a, b, _, _) in nonfill}
    for (ov, ow, band, filled, nf, ex) in rows:
        tag = "NON-FILLING" if nf else "fills"
        nm = f" ({vnames[ov]},{vnames[ow]})" if vnames else ""
        print(f"  pair {ov},{ow}{nm}: band {band} filled={filled} nonfill={nf} [{tag}]")
        for d in nf:
            print(f"      d={d:+d} regular-only witness {ex[d]}")
    print(f"  >>> NON-FILLING: {[(a,b) for (a,b,_,_) in nonfill]}")
    return nonfill


if __name__ == "__main__":
    print("############ DEFINITIVE EXACT-ARITHMETIC CLASSIFICATION ############")
    summary = {}
    for (p, q_) in [(1, 3), (2, 2), (2, 3), (3, 3), (2, 4)]:
        n, e = Atilde(p, q_)
        summary[f"A~_{{{p},{q_}}}"] = show(f"A~_{{{p},{q_}}}", n, e)
    for nn in range(4, 9):
        n, e = Dtilde(nn)
        summary[f"D~_{nn}"] = show(f"D~_{nn}", n, e)
    cfg = {"E~_6": [[None, None]] * 3,
           "E~_7": [[None], [None, None, None], [None, None, None]],
           "E~_8": [[None], [None, None], [None, None, None, None, None]]}
    for lab, arms in cfg.items():
        n, e, names = star(arms)
        summary[lab] = show(lab, n, e, names)

    print("\n\n################## SUMMARY ##################")
    for k, v in summary.items():
        print(f"  {k:10s}: non-filling pairs (old labels) = {[(a,b) for (a,b,_,_) in v]}")


==> anc/run_extended.py <==
"""Extend the corrected classification to firm up the two patterns:
   - does the D~ family always fill?  (D~_7, D~_8)
   - does type A~_{p,q} only ever have the source-sink DIAGONAL mechanism,
     never a boundary-extension off-diagonal one?  (A~_{2,3}, A~_{3,3})"""
from classify_filling import root_theoretic, classify, diffsets, report
from run_full import Dtilde, run


def Atilde(p, q):
    """A~_{p,q} = (p,q)-annulus. Source 0, sink p, two oriented paths of
       lengths p and q between them. Vertices 0..p+q-1."""
    # top path: 0->1->...->p  (p edges, vertices 0..p)
    # bottom path: 0->p+1->...->(p+q-1)->p  (q edges)
    edges = [(i, i + 1) for i in range(p)]          # 0..p
    if q == 1:
        edges.append((0, p))
    else:
        edges.append((0, p + 1))
        for i in range(p + 1, p + q - 1):
            edges.append((i, i + 1))
        edges.append((p + q - 1, p))
    n = p + q
    return n, edges


for (p, q) in [(2, 3), (3, 3)]:
    n, edges = Atilde(p, q)
    run(f"A~_{{{p},{q}}}", n, edges)

for nn in [7, 8]:
    n, edges = Dtilde(nn)
    run(f"D~_{nn}", n, edges, mutation=(nn <= 7))


==> anc/run_full.py <==
"""Full corrected classification across affine types, both methods, must agree.
Primary = root-theoretic (exact, fast); cross-checked by mutation BFS."""
from classify_filling import classify, root_theoretic, diffsets, report, star


def Dtilde(n):
    """D~_n affine quiver, n+1 vertices. Two leaves at each end of a spine.
       leaves 0,1 -> fork s0; spine s0..s_{m}; fork s_m -> leaves last two.
       Orient every edge (min,max) (tree => acyclic)."""
    # vertices: 0,1 left leaves; then spine nodes; then 2 right leaves
    spine_len = n - 3 + 2  # forks included; spine has (n+1) - 4 = n-3 internal
    # build: 0,1 (leaves) ; spine = [2,3,...,2+ (n-3) ] ; right leaves two
    internal = list(range(2, 2 + (n - 3)))   # n-3 spine nodes (incl both forks)
    rl1 = 2 + (n - 3)
    rl2 = rl1 + 1
    total = rl2 + 1
    edges = [(0, internal[0]), (1, internal[0])]
    for a, b in zip(internal, internal[1:]):
        edges.append((a, b))
    edges.append((internal[-1], rl1))
    edges.append((internal[-1], rl2))
    edges = [(min(a, b), max(a, b)) for (a, b) in edges]
    return total, edges


def run(label, n, edges, vnames=None, mutation=True):
    print(f"\n########## {label} ##########")
    d2, r2, nt, nr = root_theoretic(label, n, edges, vnames=vnames)
    nf2 = report(label + " [root-theoretic]", d2, r2, vnames)
    print(f"  #transjective={nt} #regular-exc={nr}")
    if mutation:
        d1, r1 = classify(label + " [mutation]", n, edges, max_seeds=40000)
        a, b = diffsets(r1), diffsets(r2)
        agree = (a == b)
        print(f"  cross-check mutation AGREE = {agree}")
        if not agree:
            for p in sorted(set(a) | set(b)):
                if a.get(p) != b.get(p):
                    print(f"    DISAGREE {p}: mut={a.get(p)} root={b.get(p)}")
    nfp = [r['pair'] for r in r2 if r['nonfill']]
    print(f"  >>> NON-FILLING banded pairs: {nfp}")
    return nfp


# D~_5
n, edges = Dtilde(5)
run("D~_5", n, edges)

# D~_6
n, edges = Dtilde(6)
run("D~_6", n, edges)

# E~_6 : arms 2,2,2
n, edges, names = star([[None, None], [None, None], [None, None]])
run("E~_6", n, edges, names)

# E~_8 : arms 1,2,5
n, edges, names = star([[None], [None, None], [None, None, None, None, None]])
run("E~_8", n, edges, names, mutation=False)  # mutation slow at rank 9


==> anc/run_validation.py <==
"""Validation on KNOWN cases before trusting the classifier."""
import numpy as np
from classify_filling import (classify, report, B_from_arrows,
                              collect_cvectors, star)

# --- A2 (finite) sanity: c-vectors must be exactly +/- {(1,0),(0,1),(1,1)}
print("### A2 (finite) c-vector enumeration sanity")
B = B_from_arrows(2, [(0, 1)])
cv, seeds, ex = collect_cvectors(B, max_seeds=1000)
expected = {(1, 0), (0, 1), (1, 1), (-1, 0), (0, -1), (-1, -1)}
print("  c-vectors:", sorted(cv), "exhausted", ex)
assert cv == expected, f"A2 FAIL: {cv}"
print("  A2 OK\n")

# --- A~_{2,2} Prufer: exact paper orientation 1->2,1->3,2->6,3->6 ---------
# vertices (1,2,3,6)=(0,1,2,3); source=0 (vertex 1), sink=3 (vertex 6).
# all delta=1 -> all 6 pairs banded. Expect UNIQUE non-filling = source-sink
# pair (0,3); the paper's bounded pair (2,3)=(mine 1,2) should FILL.
print("### A~_{2,2} Prufer (paper orientation 1->2,1->3,2->6,3->6)")
edges = [(0, 1), (0, 2), (1, 3), (2, 3)]
d, res = classify("A~_{2,2} Prufer", 4, edges, max_seeds=300000)
nf = report("A~_{2,2}", d, res)
nfp = {r['pair'] for r in nf}
assert nfp == {(0, 3)}, f"expected unique non-fill source-sink (0,3), got {nfp}"
print("  Prufer: unique non-filling = source-sink (0,3) OK\n")

# --- E~_7: the known counterexample. Star arms 1,3,3 from center. --------
# center mark 4; arm0 len1 (mark2); arm1 len3 (marks 3,2,1); arm2 len3 (3,2,1)
print("### E~_7 (star arms 1,3,3)")
n, edges, names = star([[None], [None, None, None], [None, None, None]])
d, res = classify("E~_7", n, edges, max_seeds=400000)
print("  vertex names:", names)
nf = report("E~_7", d, res, vnames=names)
print()


==> anc/sweep_orientations.py <==
r"""ALL-ORIENTATIONS sweep of the filling classification (Phase 1 of the
classification upgrade, 2026-07-21).

The published table (run_definitive.py / RESULTS.md) covers ONE orientation
per tree type (outward star / (min,max)); the filling pattern is
seed-dependent (paper Rem. 7.6), so the complete classification must sweep
every acyclic orientation. This script does that, exactly.

METHOD (exact, orientation-factored).
  The Tits form q(beta) = beta^T (2I - adj) beta / 2 is orientation-
  INDEPENDENT, and every real-root class beta + Z*delta has its minimal
  positive representative in the box 0 <= beta <= delta:
    - a positive finite root alpha satisfies alpha <= theta <= delta
      (theta the highest finite root; delta = theta + e_ext);
    - the class of -alpha contains delta - alpha, in [0, delta], with
      q(delta - alpha) = q(alpha) = 1.
  So the box roots {0 <= beta <= delta, q(beta) = 1} hit EVERY class mod
  delta, and on a banded pair (delta_v = delta_w) the difference
  l(c) = c_v - c_w and the defect are constant on each class. Hence, per
  orientation, only the defect form partial = <delta, ->_E changes:
    D_t = +/- { l(beta) : box root, partial(beta) != 0 }   (transjective:
          each value filled by an infinite delta-shift family)
    D_r = +/- { l(beta) : box root, partial(beta) == 0 }   (regular
          exceptional: finite, fills nothing by itself)
    band = D_t u D_r ; NON-FILLED lines = band \ D_t ;
    m_t = max |D_t|, m_r = max |D_r| (0 if empty).
  Enumerate the box ONCE per underlying graph; sweep all 2^{#edges}
  orientations (trees: all acyclic; cycles: exclude the 2 cyclic ones)
  recomputing only the defect vector delta^T E.

Regression targets (published, single-orientation): A~ source-sink diagonal
only; D~_4..8 / E~_6 / E~_8 fill; E~_7 pair (3,6) non-fills at d = +/-2
with m_t = 1, m_r = 2.

Usage: python3 sweep_orientations.py            (full sweep, ~1-2 min)
"""
import sys
import numpy as np
from itertools import combinations, product
from collections import defaultdict

from classify_filling import from_edges_oriented, null_root, star
from run_full import Dtilde


# ---------------------------------------------------------------------------
# Underlying graphs (undirected edge lists, fixed labelings)
# ---------------------------------------------------------------------------

def cycle_graph(m):
    """m-cycle on vertices 0..m-1 (affine A~_{m-1})."""
    return m, [(i, (i + 1) % m) for i in range(m)]


def graphs_to_sweep(dmax=13):
    out = []
    for m in (4, 5, 6, 7):
        n, e = cycle_graph(m)
        out.append((f"cycle_{m} (A~_{m-1})", n, e, 'cycle'))
    for nn in range(4, dmax + 1):
        n, e = Dtilde(nn)
        out.append((f"D~_{nn}", n, e, 'tree'))
    e_cfg = {"E~_6": [[None, None]] * 3,
             "E~_7": [[None], [None, None, None], [None, None, None]],
             "E~_8": [[None], [None, None], [None, None, None, None, None]]}
    for lab, arms in e_cfg.items():
        n, e, _names = star(arms)
        out.append((lab, n, [(min(a, b), max(a, b)) for (a, b) in e], 'tree'))
    return out


# ---------------------------------------------------------------------------
# Box real roots, once per graph (orientation-independent)
# ---------------------------------------------------------------------------

def box_real_roots(adj, delta):
    """All beta with 0 <= beta <= delta, q(beta) = 1 (exact integers).
       Vectorized; returns (k, n) int64 array."""
    n = len(delta)
    cart = 2 * np.eye(n, dtype=np.int64) - adj
    grids = np.meshgrid(*[np.arange(int(d) + 1, dtype=np.int64)
                          for d in delta], indexing='ij')
    B = np.stack([g.ravel() for g in grids], axis=1)          # (prod, n)
    twoq = np.einsum('ij,jk,ik->i', B, cart, B)               # = 2 q(beta)
    keep = (twoq == 2) & (B.sum(axis=1) > 0)
    return B[keep]


# ---------------------------------------------------------------------------
# Orientation sweep
# ---------------------------------------------------------------------------

def is_acyclic(n, arrows):
    from collections import deque
    indeg = [0] * n
    succ = defaultdict(list)
    for a, b in arrows:
        succ[a].append(b)
        indeg[b] += 1
    q = deque(i for i in range(n) if indeg[i] == 0)
    cnt = 0
    while q:
        u = q.popleft()
        cnt += 1
        for v in succ[u]:
            indeg[v] -= 1
            if indeg[v] == 0:
                q.append(v)
    return cnt == n


def sweep_graph(label, n, edges, kind, verbose_nonfill=True):
    adj, _ = from_edges_oriented(n, edges)
    delta = null_root(adj)
    R = box_real_roots(adj, delta)
    m = len(edges)
    pairs = [(v, w) for v, w in combinations(range(n), 2)
             if delta[v] == delta[w]]
    # per-pair l(beta) over box roots, computed once
    L = {p: (R[:, p[0]] - R[:, p[1]]) for p in pairs}

    n_orient = 0
    nonfill_records = []          # (arrows, pair, sorted nonfilled, m_t, m_r)
    noncontig_records = []        # transjective set not an interval
    sig_count = defaultdict(int)  # signature of the nonfill outcome

    for bits in product((0, 1), repeat=m):
        arrows = [(b, a) if s else (a, b) for (a, b), s in zip(edges, bits)]
        if kind == 'cycle' and not is_acyclic(n, arrows):
            continue
        n_orient += 1
        E = np.eye(n, dtype=np.int64)
        for (a, b) in arrows:
            E[a, b] -= 1
        dvec = delta @ E                       # defect(beta) = dvec . beta
        defect = R @ dvec
        transj = (defect != 0)
        sig_parts = []
        for p in pairs:
            lv = L[p]
            Dt = set(int(x) for x in lv[transj])
            Dr = set(int(x) for x in lv[~transj])
            Dt |= {-x for x in Dt}             # c-vectors come in +/- pairs
            Dr |= {-x for x in Dr}
            band = Dt | Dr
            nf = sorted(band - Dt)
            m_t = max((abs(x) for x in Dt), default=0)
            m_r = max((abs(x) for x in Dr), default=0)
            if Dt != set(range(-m_t, m_t + 1)):
                noncontig_records.append((arrows, p, sorted(Dt)))
            if nf:
                nonfill_records.append((arrows, p, nf, m_t, m_r))
                sig_parts.append((p, tuple(nf)))
        sig_count[tuple(sorted(sig_parts))] += 1

    print(f"\n===== {label} =====")
    print(f"  n={n} delta={tuple(int(x) for x in delta)} "
          f"box_roots={len(R)} banded_pairs={len(pairs)} "
          f"orientations={n_orient}")
    print(f"  outcome signatures (nonfill pattern -> #orientations):")
    for sig, cnt in sorted(sig_count.items(), key=lambda kv: -kv[1]):
        desc = "ALL FILL" if not sig else \
            "; ".join(f"pair {p} misses {list(nf)}" for p, nf in sig)
        print(f"    {cnt:5d} x  {desc}")
    if noncontig_records:
        print(f"  !! NON-CONTIGUOUS transjective sets: "
              f"{len(noncontig_records)} instances")
        for arrows, p, dt in noncontig_records[:5]:
            print(f"     pair {p} D_t={dt} arrows={arrows}")
    else:
        print(f"  transjective difference set contiguous for every "
              f"orientation and pair: YES")
    if verbose_nonfill and nonfill_records:
        # group non-filling records by (pair, lines, m_t, m_r)
        grouped = defaultdict(list)
        for arrows, p, nf, m_t, m_r in nonfill_records:
            grouped[(p, tuple(nf), m_t, m_r)].append(arrows)
        for (p, nf, m_t, m_r), arrs in sorted(grouped.items()):
            print(f"  NONFILL pair {p} lines {list(nf)} "
                  f"(m_t={m_t}, m_r={m_r}) in {len(arrs)} orientations, e.g.")
            for a in arrs[:4]:
                print(f"      {a}")
    return {
        'label': label, 'delta': delta, 'pairs': pairs,
        'n_orient': n_orient, 'nonfill': nonfill_records,
        'noncontig': noncontig_records, 'signatures': dict(sig_count),
    }


# ---------------------------------------------------------------------------
# Regression checks against the published single-orientation table
# ---------------------------------------------------------------------------

def regression(results):
    ok = True

    def get(lbl):
        return next(r for r in results if r['label'].startswith(lbl))

    # D~_4..8, E~_6, E~_8 published orientations fill; check that in the
    # sweep, the published orientation's signature is ALL FILL wherever the
    # sweep says every orientation fills, and that E~_7's paper orientation
    # (outward star) exhibits (3,6) missing +/-2.
    e7 = get("E~_7")
    # paper orientation = all edges outward from center = original edge tuples
    n, e, _ = star([[None], [None, None, None], [None, None, None]])
    paper_arrows = [(a, b) for (a, b) in
                    [(min(a, b), max(a, b)) for (a, b) in e]]
    found = [rec for rec in e7['nonfill']
             if rec[0] == paper_arrows and rec[1] == (3, 6)]
    if not (found and found[0][2] == [-2, 2]
            and found[0][3] == 1 and found[0][4] == 2):
        # orientation (min,max) IS outward for star labeling
        print("REGRESSION FAIL: E~_7 paper orientation/(3,6)/+-2 not found")
        ok = False
    else:
        print("regression: E~_7 outward orientation reproduces (3,6) "
              "missing +/-2, m_t=1, m_r=2  OK")

    # cycles: every acyclic orientation should show nonfill exactly at the
    # unique source-sink pair's diagonal {0} when the orientation is
    # source-sink, and no nonfill otherwise (thm:delta_one).
    for m in (4, 5, 6, 7):
        cy = get(f"cycle_{m}")
        bad = []
        for arrows, p, nf, m_t, m_r in cy['nonfill']:
            srcs = set(range(m)) - {b for _, b in arrows}
            sinks = set(range(m)) - {a for a, _ in arrows}
            if not (len(srcs) == 1 and nf == [0]
                    and p == tuple(sorted(srcs | sinks))):
                bad.append((arrows, p, nf))
        n_ss = sum(1 for bits in product((0, 1), repeat=m)
                   for arrows in [[(b, a) if s else (a, b)
                                   for (a, b), s in
                                   zip(cycle_graph(m)[1], bits)]]
                   if is_acyclic(m, arrows)
                   and len(set(range(m)) - {b for _, b in arrows}) == 1)
        n_nf_orients = len({tuple(rec[0]) for rec in cy['nonfill']})
        if bad or n_nf_orients != n_ss:
            print(f"REGRESSION FAIL: cycle_{m}: unexpected nonfill {bad}, "
                  f"nf-orients {n_nf_orients} vs source-sink count {n_ss}")
            ok = False
        else:
            print(f"regression: cycle_{m}: nonfill exactly at source-sink "
                  f"diagonals ({n_ss} source-sink orientations)  OK")
    return ok


if __name__ == "__main__":
    dmax = int(sys.argv[1]) if len(sys.argv) > 1 else 13
    print("########## ALL-ORIENTATIONS SWEEP (exact integer) ##########")
    results = [sweep_graph(lab, n, e, kind)
               for lab, n, e, kind in graphs_to_sweep(dmax)]
    print("\n########## REGRESSION vs published table ##########")
    ok = regression(results)

    print("\n########## GLOBAL SUMMARY ##########")
    any_noncontig = any(r['noncontig'] for r in results)
    print(f"  transjective contiguity everywhere: {not any_noncontig}")
    for r in results:
        nf_pairs = sorted({(rec[1], tuple(rec[2])) for rec in r['nonfill']})
        n_nf_orients = len({tuple(map(tuple, rec[0]))
                            for rec in r['nonfill']})
        print(f"  {r['label']:18s} orientations={r['n_orient']:5d}  "
              f"nonfill-orientations={n_nf_orients:5d}  "
              f"distinct (pair, lines): {nf_pairs if nf_pairs else 'NONE'}")
    print(f"\n  regression: {'ALL OK' if ok else 'FAILURES -- see above'}")


==> anc/verify_sweep_samples.py <==
"""Independent verification of NEW findings of sweep_orientations.py by the
mutation-BFS ground truth (classify) and the Coxeter-orbit exact method
(classify_exact). Cases:
  1. D~_6, orientation with spine sink at 3: sweep says pair (2,4) misses
     +/-2 (m_t=1, m_r=2)  [NEW non-filling case].
  2. D~_6, linear spine orientation (published): pair (2,4) fills, m_t=2.
  3. E~_8, an orientation where sweep says BOTH (1,6) and (3,7) miss +/-2
     [NEW; published table said E~_8 fills]. Coxeter-orbit method only
     (rank-9 mutation BFS is slow); mutation cross-check on E~_7 instead.
  4. E~_7, a NON-star orientation with (3,6) missing +/-2.
"""
import numpy as np
from classify_filling import classify
from run_definitive import classify_exact

CASES = [
    ("D~_6 sink-at-3 (NEW nonfill)", 7,
     [(0, 2), (1, 2), (2, 3), (4, 3), (4, 5), (4, 6)],
     {'nonfill': {(2, 4): [-2, 2]}}),
    ("D~_6 linear spine (published fill)", 7,
     [(0, 2), (1, 2), (2, 3), (3, 4), (4, 5), (4, 6)],
     {'nonfill': {}}),
    ("E~_8 dual nonfill (NEW)", 9,
     [(0, 1), (0, 2), (2, 3), (0, 4), (4, 5), (6, 5), (6, 7), (7, 8)],
     {'nonfill': {(1, 6): [-2, 2]}}),   # at least (1,6); see sweep output
    ("E~_7 non-star nonfill (NEW)", 8,
     [(0, 1), (0, 2), (2, 3), (4, 3), (0, 5), (5, 6), (6, 7)],
     {'nonfill': {(3, 6): [-2, 2]}}),
]

MUTATION = {0: 60000, 1: 60000, 3: 60000}   # case index -> max_seeds (skip E~_8)

for idx, (label, n, arrows, expect) in enumerate(CASES):
    print(f"\n########## {label} ##########")
    print(f"  arrows = {arrows}")

    # --- Coxeter-orbit exact method (run_definitive) ---
    delta, order, rows, nonfill, nt, nr = classify_exact(label, n, arrows)
    nf_exact = {}
    for (ov, ow, band, filled, nf, ex) in rows:
        if nf:
            nf_exact[tuple(sorted((ov, ow)))] = nf
    print(f"  classify_exact: #transj={nt} #reg={nr} nonfill={nf_exact}")

    # --- mutation BFS ground truth ---
    if idx in MUTATION:
        d2, results = classify(label, n, arrows, max_seeds=MUTATION[idx])
        nf_mut = {}
        for r in results:
            if r['nonfill']:
                nf_mut[tuple(sorted(r['pair']))] = r['nonfill']
        print(f"  mutation BFS:  nonfill={nf_mut}")
        agree = nf_mut == nf_exact
        print(f"  exact vs mutation AGREE: {agree}")
        if not agree:
            print("  !!!! DISAGREEMENT - investigate")
    for p, lines in expect['nonfill'].items():
        got = nf_exact.get(tuple(sorted(p)))
        status = "OK" if got == lines else f"MISMATCH (got {got})"
        print(f"  expected nonfill {p} -> {lines}: {status}")
    if not expect['nonfill']:
        status = "OK" if not nf_exact else f"MISMATCH (got {nf_exact})"
        print(f"  expected ALL FILL: {status}")

